Testing Minimal $U(2)^3$ Right-Handed Flavor Breaking in a Singlet-Scalar Vector-Like Quark Portal

We study a portal of a $Z_2$-odd singlet scalar and a vector like down quark, in which a right handed flavor breaking spurion extends the portal coupling from $b_R$ to $d_R$ and $s_R$. This single coupling vector links the $b\to s$, $b\to d$, and $s\to d$ transitions. We compute the one loop dipole and $\Delta F=2$ Wilson coefficients, and show that a real scalar generates no $\Delta F=2$ amplitude at one loop. Using a seven observable profile likelihood of $B$ meson mixing, $\epsilon_K$, and radiative decays, with the CKM, lattice, and short distance inputs treated as nuisance parameters, we compare a generic spurion, minimal $U(2)^3$ with a free size of the light quark couplings, and a CKM-aligned ansatz. We have found that the present data cannot yet test the flavor structure: the Standard Model is compatible with the data, with a pseudo experiment $p$-value of $0.20$, and no direction of the light quark couplings can be excluded at 95% CL. For $M_D\simeq m_{\mathcal{S}}=1$ TeV and $|\lambda_b|=1$, the relative light quark coupling $\epsilon_R$ is bounded at 95% CL by $0.227$ for a generic spurion and by $0.211$ for minimal $U(2)^3$. More precise measurements of the $B_s$ mixing phase at the LHC and of $\sin2\beta$ at LHCb and Belle-II, together with improved lattice and CKM inputs, can make the minimality of the flavor structure testable if a deviation from the Standard Model is observed.

==> anc/LICENSE <==
Copyright (c) 2026 Qazi Maaz Us Salam

Code (the folders u2portal/, scripts/ and tests/): MIT License

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

Data (the folder results/): Creative Commons Attribution 4.0 International
(CC BY 4.0), https://creativecommons.org/licenses/by/4.0/

You may share and adapt the data for any purpose, provided that you give
appropriate credit by citing the article these files accompany.


==> anc/README.md <==
# Ancillary files: code and numerical results

These files accompany the article

Q. M. U. Salam, *Testing Minimal U(2)^3 Right-Handed Flavor
Breaking in a Singlet-Scalar Vector-Like Quark Portal*.

They contain the analysis code and the numerical results from which every
table and figure of the article is obtained.  Code: MIT License; data: CC BY
4.0 (see `LICENSE`).  If you use them, please cite the article.

## Contents

| Folder | Contents |
|---|---|
| `u2portal/` | Python library: loop functions, matching, QCD running, observables, likelihood, fits, pseudo-experiments |
| `scripts/` | Scripts that produce the results and the figures |
| `tests/` | Physics checks of the code |
| `results/` | Numerical results (JSON, CSV, NPZ) |

## Where each result of the article comes from

| Article | Result file (in `results/`) | Script (in `scripts/`) |
|---|---|---|
| Section 6.1, eqs. (6.1)-(6.2), benchmark of the EPJC paper | `benchmark_validation.csv` | `validate_benchmark.py` |
| Section 6.1, comparison with flavio | printed only | `validate_against_flavio.py` (needs `flavio`) |
| Section 6.1, eq. (6.3) and the next paragraph, partial-NLL running | `radiative_check.json`, `.csv` | `run_radiative_check.py` |
| Eqs. (6.4)-(6.5) and table 3, best fit | `fit_summary.json` | `run_fit.py` |
| Section 6.2, p-value of the SM ($p_{\rm MC}=0.20$) | `coverage_summary.json` | `run_toys.py` |
| Table 4, eqs. (6.6) and (6.10), minimal $U(2)^3$ and CKM-aligned fits | `hypothesis_test.json` | `run_hypothesis_test.py` |
| Table 5, treatments of the CKM inputs | `ckm_treatments.json` | `run_ckm_treatments.py` |
| Eqs. (6.7)-(6.8), $p$-values from pseudo-experiments | `hypothesis_toys_aligned.json`, `hypothesis_toys_minimal.json` | `run_hypothesis_toys.py` |
| Figure 3 and the $\Delta\chi^2$ of the two hypotheses in section 6.3 | `hd_hs_scan.npz`, `hd_hs_scan_summary.json` | `run_hd_hs_scan.py`, then `plot_hd_hs.py` |
| Eq. (6.11) and figure 4, profile in $\epsilon_R$ | `fit_summary.json`, `epsilon_profile.csv` | `run_fit.py`, then `plot_epsilon_profile.py` |
| Table 6, eq. (6.12) and figure 8, calibration | `coverage_summary.json`, `coverage_toys.csv` | `run_toys.py`, then `plot_coverage.py` |
| Eq. (6.13) and figure 5, mass plane | `mass_plane.csv` | `run_fit.py`, then `plot_mass_plane.py` |
| Figure 6, loop functions | (computed directly) | `plot_loop_functions.py` |
| Figure 7, nuisance pulls | `fit_summary.json` | `plot_nuisance_pulls.py` |

`coverage_toys.csv` contains every pseudo-experiment of table 6 (1000 at each
of the three truth points).  All numerical inputs, with their sources, are
collected in `u2portal/inputs.py`.  Each script starts with a short
description of what it computes.

## Running the code

Tested with Python 3.13, numpy 2.3, scipy 1.16, pandas 2.3, matplotlib 3.10.
Run all commands from this folder.

```bash
pip install -r requirements.txt
python -m pytest tests                    # physics checks, seconds
python scripts/validate_benchmark.py      # quick check, seconds
```

To reproduce all results (about 2.5 hours with 4 processes on a desktop PC;
the slowest steps are the $h_d/h_s$ scan and the best fit with the mass plane):

```bash
python scripts/rerun_all.py --jobs 4
```

or step by step, in this order:

```bash
python scripts/validate_benchmark.py
python scripts/run_fit.py --jobs 4                  # about 30 min
python scripts/run_radiative_check.py
python scripts/run_hypothesis_test.py               # about 20 min
python scripts/run_ckm_treatments.py                # about 2 min
python scripts/run_hd_hs_scan.py --jobs 4           # about 1 h
python scripts/run_hypothesis_toys.py --hypothesis aligned --jobs 4   # about 8 min
python scripts/run_hypothesis_toys.py --hypothesis minimal --jobs 4   # about 9 min
python scripts/run_toys.py --jobs 4                 # about 15 min
python scripts/plot_hd_hs.py
python scripts/plot_epsilon_profile.py
python scripts/plot_mass_plane.py
python scripts/plot_nuisance_pulls.py
python scripts/plot_coverage.py
python scripts/plot_loop_functions.py
```

Running a script replaces the corresponding file in `results/` with a newly
computed one (identical, unless the code or inputs are changed).  The
plotting scripts create the figures of the article in a new folder
`results/figures/`, as PDF and PNG files with the same names as in the
article (for example `correlation_region.pdf` is figure 3).

## Library modules

| Module | Contents |
|---|---|
| `constants.py`, `inputs.py` | Physical constants and all inputs of the likelihood, with their sources |
| `loops.py` | Loop functions $F$, $G_{\rm box}$, $G_9$ (appendix B) |
| `model.py` | Portal couplings, dipole and $\Delta F=2$ Wilson coefficients (sections 2.2, 3) |
| `running.py` | $\alpha_s$, LL running across the quark thresholds, and the partial-NLL check (section 3.3) |
| `ckm.py` | Exactly unitary CKM matrix from $(\lvert V_{cb}\rvert,\lambda,\lvert V_{ub}\rvert,\gamma)$ |
| `sm_mixing.py` | SM $B_q$ mixing amplitudes and $\epsilon_K$ (sections 4.1, 4.2) |
| `semileptonic.py` | Photon-penguin coefficient $C_9'$ (section 4.4) |
| `likelihood.py` | The seven observables and the likelihood with fifteen nuisances (section 5) |
| `fit.py` | Best fit, profile in $\epsilon_R$, upper limit and mass plane (sections 6.2, 6.4, 6.5) |
| `toys.py` | Pseudo-experiments for the profile statistic (sections 6.2, 6.4) |
| `alignment.py` | Minimal $U(2)^3$ and CKM-aligned fits, generic fit, and the $h_d/h_s$ scan (section 6.3) |
| `plotstyle.py` | Common style of the figures |


==> anc/requirements.txt <==
numpy>=2.0
pandas>=2.0
matplotlib>=3.8
scipy>=1.12
pytest>=8.0


==> anc/results/benchmark_validation.csv <==
quantity,epjc_fixed_nf5,with_thresholds
alpha_s_1TeV,0.08774449316678627,0.08925180902498414
alpha_s_4p8GeV,0.20483520132413985,0.20483520132413985
abs_C7_matching,0.0052625101073947,0.0052625101073947
abs_C8_matching,0.0157875303221841,0.0157875303221841
abs_C7_low,0.00113201226752151,0.0011263380188082802
abs_C8_low,0.009423272657767186,0.009412318057002314
abs_CRR_low_GeV-2,2.115050988381059e-10,2.1139968850985688e-10


==> anc/results/ckm_treatments.json <==
{
  "variants": [
    {
      "variant": "primary",
      "sm": 5.954364841261909,
      "minimal_u2cubed": 2.948433329718318,
      "ckm_aligned": 1.7771373294065032,
      "generic": 0.29617838613260916,
      "aligned_minus_minimal": -1.171296000311815,
      "minimal_minus_generic": 2.652254943585709,
      "aligned_minus_generic": 1.4809589432738939,
      "sm_minus_generic": 5.6581864551293
    },
    {
      "variant": "primary_linear",
      "sm": 4.592299231013022,
      "minimal_u2cubed": 2.1295433322008623,
      "ckm_aligned": 1.4059380714882859,
      "generic": 0.29183526105664026,
      "aligned_minus_minimal": -0.7236052607125765,
      "minimal_minus_generic": 1.8377080711442222,
      "aligned_minus_generic": 1.1141028104316457,
      "sm_minus_generic": 4.300463969956382
    },
    {
      "variant": "tree_split",
      "sm": 5.710303862830643,
      "minimal_u2cubed": 1.7400756590291948,
      "ckm_aligned": 2.649273596611463,
      "generic": 0.4928360185975374,
      "aligned_minus_minimal": 0.9091979375822681,
      "minimal_minus_generic": 1.2472396404316575,
      "aligned_minus_generic": 2.1564375780139255,
      "sm_minus_generic": 5.217467844233106
    },
    {
      "variant": "tree_split_corr",
      "sm": 5.253892395586149,
      "minimal_u2cubed": 1.9784796010129946,
      "ckm_aligned": 2.232589022427089,
      "generic": 0.4793862531809503,
      "aligned_minus_minimal": 0.2541094214140944,
      "minimal_minus_generic": 1.4990933478320443,
      "aligned_minus_generic": 1.7532027692461387,
      "sm_minus_generic": 4.774506142405199
    }
  ],
  "gap_min": -1.171296000311815,
  "gap_max": 0.9091979375822681,
  "order_of_restrictions_stable": false
}


==> anc/results/coverage_summary.json <==
{
  "seed": 20260805,
  "toys_per_scenario": 1000,
  "asymptotic_threshold_chi2_1_95": 3.841458820694124,
  "scenarios": {
    "sm_boundary": {
      "toys": 1000,
      "epsilon_R_true": 0.0,
      "coverage_at_3p841": 0.596,
      "coverage_at_3p841_wilson_95": [
        0.5652754709915896,
        0.6259897913791838
      ],
      "critical_value_95": 9.00156051296095,
      "critical_value_95_bootstrap_95": [
        8.229496192022546,
        9.653116956137717
      ],
      "median_q": 3.154083472944146,
      "q_zero_fraction": 0.011,
      "negative_q_raw_count": 0,
      "optimizer_failure_count": 0
    },
    "observed_best_fit": {
      "toys": 1000,
      "epsilon_R_true": 0.14625086876157056,
      "coverage_at_3p841": 0.935,
      "coverage_at_3p841_wilson_95": [
        0.9179944906866292,
        0.948676229430938
      ],
      "critical_value_95": 4.305527094630646,
      "critical_value_95_bootstrap_95": [
        3.8408361762476595,
        4.862243775858058
      ],
      "median_q": 0.47630369331215605,
      "q_zero_fraction": 0.0,
      "negative_q_raw_count": 0,
      "optimizer_failure_count": 0
    },
    "asymptotic_upper_endpoint": {
      "toys": 1000,
      "epsilon_R_true": 0.22744911112041502,
      "coverage_at_3p841": 0.942,
      "coverage_at_3p841_wilson_95": [
        0.9257504237337675,
        0.9548667217650018
      ],
      "critical_value_95": 4.048420547734699,
      "critical_value_95_bootstrap_95": [
        3.550633243071187,
        4.450839001584996
      ],
      "median_q": 0.453252396475046,
      "q_zero_fraction": 0.0,
      "negative_q_raw_count": 0,
      "optimizer_failure_count": 0
    }
  },
  "observed_sm_likelihood_ratio_test": {
    "q_observed": 5.658186455129319,
    "exceedances": 202,
    "toys": 1000,
    "empirical_p_value": 0.202,
    "empirical_p_value_wilson_95": [
      0.17827757825342377,
      0.22800316980396712
    ]
  },
  "local_coverage_calibrated_1TeV_endpoint": {
    "critical_value": 4.048420547734699,
    "epsilon_R_95": 0.229365256172465,
    "saturated_at_1": false,
    "calibration_truth_epsilon_R": 0.22744911112041502
  }
}


==> anc/results/coverage_toys.csv <==
scenario,toy_seed,epsilon_R_true,q_epsilon,q_raw,chi2_fixed,chi2_free,epsilon_R_hat,fixed_success,free_success
sm_boundary,20260805,0.0,2.7487169929579545,2.7487169929579545,6.0977822630015535,3.349065270043599,0.13107081734687437,True,True
sm_boundary,20260806,0.0,2.325084007713432,2.325084007713432,4.2008602858947794,1.8757762781813474,0.07226788404149344,True,True
sm_boundary,20260807,0.0,4.6982624241658675,4.6982624241658675,4.982938815764141,0.2846763915982738,0.07078600515113463,True,True
sm_boundary,20260808,0.0,2.502238416468572e-09,2.502238416468572e-09,13.75871866716669,13.758718664664451,1.0000000013815511e-06,True,True
sm_boundary,20260809,0.0,4.668795207321839,4.668795207321839,6.815060547883384,2.1462653405615444,0.05090682824755271,True,True
sm_boundary,20260810,0.0,16.503816643106678,16.503816643106678,18.80366868606818,2.2998520429615,0.1964582994324577,True,True
sm_boundary,20260811,0.0,3.1320117193297397,3.1320117193297397,6.856954101404974,3.7249423820752345,0.04603719897210782,True,True
sm_boundary,20260812,0.0,1.471245347772765e-10,1.471245347772765e-10,2.417788441389879,2.4177884412427546,1.0000000013815511e-06,True,True
sm_boundary,20260813,0.0,3.6373341852153827,3.6373341852153827,5.0471877221002615,1.409853536884879,0.12282969778997166,True,True
sm_boundary,20260814,0.0,3.920519463740391e-06,3.920519463740391e-06,7.361420965778258,7.361417045258794,0.0001266846966801762,True,True
sm_boundary,20260815,0.0,2.9067541101340897,2.9067541101340897,4.409765892527111,1.5030117823930214,0.04581074617792555,True,True
sm_boundary,20260816,0.0,2.6721708987072788,2.6721708987072788,6.43854746998464,3.7663765712773616,0.03258672431215264,True,True
sm_boundary,20260817,0.0,8.998046096367284,8.998046096367284,15.298176405647869,6.3001303092805845,0.2086844893592125,True,True
sm_boundary,20260818,0.0,2.2825970203553654,2.2825970203553654,5.253623450508451,2.9710264301530858,0.031289925008778134,True,True
sm_boundary,20260819,0.0,5.573868600186125,5.573868600186125,12.253156177107641,6.679287576921516,0.16157851684479224,True,True
sm_boundary,20260820,0.0,6.918133195222191,6.918133195222191,9.233277155379625,2.3151439601574335,0.06952563152076842,True,True
sm_boundary,20260821,0.0,4.117377926509494,4.117377926509494,18.501690983083517,14.384313056574022,0.16479504182222762,True,True
sm_boundary,20260822,0.0,5.078645409041545,5.078645409041545,9.870111396764909,4.791465987723363,0.15315306924145725,True,True
sm_boundary,20260823,0.0,3.2258939920968697,3.2258939920968697,6.07564874221342,2.84975475011655,0.10766743414405595,True,True
sm_boundary,20260824,0.0,4.969109307834147,4.969109307834147,6.399213984872068,1.4301046770379213,0.07645862688366686,True,True
sm_boundary,20260825,0.0,1.6572477499935516,1.6572477499935516,2.8219491912989314,1.1647014413053798,0.11255044368353974,True,True
sm_boundary,20260826,0.0,12.626004572264307,12.626004572264307,12.690144350639097,0.0641397783747896,0.08985191840393865,True,True
sm_boundary,20260827,0.0,1.3535873412330552,1.3535873412330552,5.038874662711219,3.685287321478164,0.06017852861013222,True,True
sm_boundary,20260828,0.0,7.1119170294326794,7.1119170294326794,9.300246264265994,2.188329234833314,0.13339917335402773,True,True
sm_boundary,20260829,0.0,0.48439609758943103,0.48439609758943103,2.75984176830858,2.275445670719149,0.0579459817955244,True,True
sm_boundary,20260830,0.0,4.852609816197173e-07,4.852609816197173e-07,3.2971924275187665,3.297191942257785,2.9320549678204992e-05,True,True
sm_boundary,20260831,0.0,5.071170743752166,5.071170743752166,13.67039873717765,8.599227993425483,0.14474224395256005,True,True
sm_boundary,20260832,0.0,3.3091041018451506e-10,3.3091041018451506e-10,9.809660214271691,9.80966021394078,1.0000000013815511e-06,True,True
sm_boundary,20260833,0.0,5.5613213515580675,5.5613213515580675,8.376580649265694,2.8152592977076267,0.11134900099408826,True,True
sm_boundary,20260834,0.0,8.89505496295722,8.89505496295722,14.710233077930237,5.815178114973017,0.07745374424341257,True,True
sm_boundary,20260835,0.0,1.5189619878857257,1.5189619878857257,4.461210439526848,2.9422484516411225,0.06344335752477276,True,True
sm_boundary,20260836,0.0,9.584748019399346,9.584748019399346,16.527392553133808,6.942644533734462,0.19090748541880193,True,True
sm_boundary,20260837,0.0,3.944042001242364,3.944042001242364,9.546040396795092,5.601998395552728,0.15889047566298495,True,True
sm_boundary,20260838,0.0,6.601237642253035,6.601237642253035,11.86537514772343,5.264137505470395,0.06523466128575432,True,True
sm_boundary,20260839,0.0,1.378914838751522,1.378914838751522,3.9933700978741915,2.6144552591226695,0.1062751650514909,True,True
sm_boundary,20260840,0.0,4.421296828242014,4.421296828242014,5.3191912289060195,0.8978944006640054,0.06774845337847939,True,True
sm_boundary,20260841,0.0,3.88330589559384,3.88330589559384,4.207625535976534,0.3243196403826944,0.05269956502898502,True,True
sm_boundary,20260842,0.0,2.442264651069491,2.442264651069491,3.1035141689375525,0.6612495178680616,0.12369837067989571,True,True
sm_boundary,20260843,0.0,4.177956735492678,4.177956735492678,8.640854514075905,4.462897778583226,0.09080270788125276,True,True
sm_boundary,20260844,0.0,6.300120912925944,6.300120912925944,6.4672813013478105,0.16716038842186648,0.09357412994390406,True,True
sm_boundary,20260845,0.0,4.607029131787249,4.607029131787249,5.64788986642086,1.0408607346336103,0.042995126620482285,True,True
sm_boundary,20260846,0.0,2.5551711555698446,2.5551711555698446,20.52278159613289,17.967610440563046,0.0888761240028178,True,True
sm_boundary,20260847,0.0,1.4028189030695204,1.4028189030695204,5.472266465201684,4.069447562132163,0.08534310371867249,True,True
sm_boundary,20260848,0.0,4.7929025928444915,4.7929025928444915,5.824757578286284,1.0318549854417927,0.11244393673312579,True,True
sm_boundary,20260849,0.0,5.508713690948147,5.508713690948147,8.178362812071622,2.6696491211234754,0.08441907796794934,True,True
sm_boundary,20260850,0.0,8.033138258744245,8.033138258744245,10.240507390509272,2.2073691317650272,0.06255187349072486,True,True
sm_boundary,20260851,0.0,3.0729105699265613,3.0729105699265613,9.059695940242733,5.986785370316172,0.10424780133533684,True,True
sm_boundary,20260852,0.0,1.740951874782171,1.740951874782171,4.130281278305306,2.389329403523135,0.028466644933503794,True,True
sm_boundary,20260853,0.0,0.8033634335002233,0.8033634335002233,6.097198187547875,5.293834754047651,0.04131183546633594,True,True
sm_boundary,20260854,0.0,6.8751528972261235,6.8751528972261235,7.949609651037767,1.0744567538116438,0.13799407835697874,True,True
sm_boundary,20260855,0.0,5.261571622838801e-09,5.261571622838801e-09,7.0834702403523115,7.08347023509074,1.0000000013815511e-06,True,True
sm_boundary,20260856,0.0,3.084390256173375,3.084390256173375,5.263169073937842,2.178778817764467,0.1385749708494834,True,True
sm_boundary,20260857,0.0,1.1357628285940038,1.1357628285940038,12.519285905287504,11.3835230766935,0.1063399953357823,True,True
sm_boundary,20260858,0.0,2.5212401535619806,2.5212401535619806,6.133323415581178,3.6120832620191976,0.03528007717683574,True,True
sm_boundary,20260859,0.0,4.644435534828517e-06,4.644435534828517e-06,8.799010929381936,8.799006284946401,9.939504413789009e-05,True,True
sm_boundary,20260860,0.0,8.044530263675528,8.044530263675528,10.010864391859885,1.9663341281843578,0.07069707957850742,True,True
sm_boundary,20260861,0.0,3.466274473604397,3.466274473604397,8.861771782844178,5.395497309239781,0.10490391807493184,True,True
sm_boundary,20260862,0.0,4.0392582039614275,4.0392582039614275,9.409007913482025,5.3697497095205975,0.09845177282438217,True,True
sm_boundary,20260863,0.0,3.073263057323679,3.073263057323679,8.237194210136263,5.163931152812584,0.09063468635680938,True,True
sm_boundary,20260864,0.0,5.016642715122147,5.016642715122147,5.9847859255779845,0.9681432104558376,0.10156827209032047,True,True
sm_boundary,20260865,0.0,2.619984095716423,2.619984095716423,3.5996001738279553,0.9796160781115323,0.04926606458485545,True,True
sm_boundary,20260866,0.0,1.4267466041803736,1.4267466041803736,1.546810018950036,0.1200634147696625,0.11879014965877402,True,True
sm_boundary,20260867,0.0,2.4922236778582647,2.4922236778582647,9.135026367810948,6.642802689952683,0.04867232081052029,True,True
sm_boundary,20260868,0.0,0.0,-2.601225901344151e-10,7.785791577682052,7.785791577942175,1.0000000013815511e-06,True,True
sm_boundary,20260869,0.0,3.095047279406464,3.095047279406464,4.970888265945387,1.8758409865389232,0.0920546302827236,True,True
sm_boundary,20260870,0.0,0.7434263683313009,0.7434263683313009,2.9281840670989494,2.1847576987676485,0.11064673113321197,True,True
sm_boundary,20260871,0.0,3.883595232925911,3.883595232925911,4.775156826287629,0.891561593361718,0.1343211799731637,True,True
sm_boundary,20260872,0.0,5.373439568933362,5.373439568933362,7.801565126847851,2.42812555791449,0.16369494432464277,True,True
sm_boundary,20260873,0.0,3.7624145247452194,3.7624145247452194,5.1558063824701605,1.393391857724941,0.09601127334059394,True,True
sm_boundary,20260874,0.0,1.0911228519929557,1.0911228519929557,3.937790731768537,2.8466678797755813,0.10927233341912812,True,True
sm_boundary,20260875,0.0,2.297412624254676,2.297412624254676,4.436017066068982,2.138604441814306,0.1000719531076798,True,True
sm_boundary,20260876,0.0,6.677811941151592,6.677811941151592,9.742003368949602,3.0641914277980096,0.06356094523980893,True,True
sm_boundary,20260877,0.0,4.246548769989467,4.246548769989467,4.824569634907455,0.5780208649179882,0.0970140657362197,True,True
sm_boundary,20260878,0.0,0.2814492028579565,0.2814492028579565,8.718184368772217,8.43673516591426,0.07018534541848442,True,True
sm_boundary,20260879,0.0,1.3519553646909976,1.3519553646909976,1.6485359192957345,0.29658055460473676,0.06017205082409379,True,True
sm_boundary,20260880,0.0,5.109405456765242,5.109405456765242,8.039083926595465,2.9296784698302227,0.048150990791483536,True,True
sm_boundary,20260881,0.0,3.032537835319877,3.032537835319877,4.304908225131657,1.2723703898117795,0.14954797576157972,True,True
sm_boundary,20260882,0.0,1.2871781688985884,1.2871781688985884,4.128642525963733,2.8414643570651448,0.02477046939623901,True,True
sm_boundary,20260883,0.0,1.5064962656446284,1.5064962656446284,1.7065963324240543,0.2001000667794259,0.0775373901775842,True,True
sm_boundary,20260884,0.0,0.08127632348869174,0.08127632348869174,1.8240383218337284,1.7427619983450366,0.060103280043877216,True,True
sm_boundary,20260885,0.0,1.4423064813690931,1.4423064813690931,2.1773639447840267,0.7350574634149336,0.07118169682858497,True,True
sm_boundary,20260886,0.0,0.9290232716632663,0.9290232716632663,1.750374144252141,0.8213508725888747,0.04772136187594798,True,True
sm_boundary,20260887,0.0,6.524758172128703,6.524758172128703,8.710115722278804,2.185357550150101,0.12256518312615465,True,True
sm_boundary,20260888,0.0,4.960925546106657,4.960925546106657,6.421170873419513,1.4602453273128555,0.056280754885310265,True,True
sm_boundary,20260889,0.0,2.2313771714249895,2.2313771714249895,2.245971966386313,0.014594794961323503,0.06102443369066923,True,True
sm_boundary,20260890,0.0,3.7182757649978853,3.7182757649978853,5.874517540810857,2.156241775812972,0.16574301919551357,True,True
sm_boundary,20260891,0.0,4.442291918078482,4.442291918078482,12.769929292761148,8.327637374682666,0.16802146187063902,True,True
sm_boundary,20260892,0.0,3.274971178137227,3.274971178137227,6.79757247381731,3.5226012956800825,0.14384784117029692,True,True
sm_boundary,20260893,0.0,4.48034777834972,4.48034777834972,7.740357317030012,3.2600095386802925,0.08140339148282673,True,True
sm_boundary,20260894,0.0,2.105423047610824,2.105423047610824,3.001704302986428,0.8962812553756038,0.14128385991218081,True,True
sm_boundary,20260895,0.0,3.4934087018863704,3.4934087018863704,6.114889917314553,2.6214812154281826,0.05870559550474437,True,True
sm_boundary,20260896,0.0,0.9049474838733049,0.9049474838733049,3.1817424916983272,2.2767950078250223,0.09487560403929851,True,True
sm_boundary,20260897,0.0,0.6862612048048184,0.6862612048048184,6.5148548014911825,5.828593596686364,0.03998162244117866,True,True
sm_boundary,20260898,0.0,1.0540486993000766,1.0540486993000766,2.110646831699073,1.0565981323989966,0.10962328773916583,True,True
sm_boundary,20260899,0.0,6.421796951375407,6.421796951375407,7.153413878366921,0.7316169269915137,0.17952754384906972,True,True
sm_boundary,20260900,0.0,5.2891244166750155,5.2891244166750155,6.552437846891893,1.2633134302168774,0.1008960334349316,True,True
sm_boundary,20260901,0.0,9.646083119325972,9.646083119325972,11.10377037197881,1.4576872526528368,0.21178988437091908,True,True
sm_boundary,20260902,0.0,1.652106356728961,1.652106356728961,7.766867640766901,6.11476128403794,0.11382438482754767,True,True
sm_boundary,20260903,0.0,4.977764456555287,4.977764456555287,7.62516405107673,2.647399594521443,0.14168110039328294,True,True
sm_boundary,20260904,0.0,13.417202987492155,13.417202987492155,15.187113437633219,1.7699104501410639,0.2264796559812596,True,True
sm_boundary,20260905,0.0,6.323087745265389,6.323087745265389,7.613126620635017,1.2900388753696286,0.1663059542126969,True,True
sm_boundary,20260906,0.0,6.070376555295918,6.070376555295918,7.735383558351054,1.6650070030551356,0.1172313325717274,True,True
sm_boundary,20260907,0.0,7.169704694334235,7.169704694334235,7.5221106374737685,0.35240594313953355,0.12470042061479314,True,True
sm_boundary,20260908,0.0,1.8200906921236708,1.8200906921236708,5.257339387237177,3.4372486951135066,0.07718582962061585,True,True
sm_boundary,20260909,0.0,3.5708163741269168,3.5708163741269168,6.174639478107789,2.603823103980872,0.08982516593083432,True,True
sm_boundary,20260910,0.0,5.346973708242331e-08,5.346973708242331e-08,6.693061525983931,6.693061472514194,8.827578968839688e-06,True,True
sm_boundary,20260911,0.0,4.361195391075343,4.361195391075343,6.198029448469707,1.8368340573943636,0.14549552742010619,True,True
sm_boundary,20260912,0.0,0.7634784925661124,0.7634784925661124,2.3004114262286564,1.536932933662544,0.022506013194975732,True,True
sm_boundary,20260913,0.0,2.1637283752980925,2.1637283752980925,2.738965302133132,0.5752369268350397,0.14604595611753257,True,True
sm_boundary,20260914,0.0,3.9367407575506395,3.9367407575506395,18.103691885937327,14.166951128386687,0.06167831760388621,True,True
sm_boundary,20260915,0.0,1.1661661515337598,1.1661661515337598,3.9133031290194364,2.7471369774856766,0.11702672662992109,True,True
sm_boundary,20260916,0.0,1.2205254750450685,1.2205254750450685,7.068874980619515,5.848349505574446,0.044810469117279296,True,True
sm_boundary,20260917,0.0,3.4773858382135256,3.4773858382135256,5.507488124399266,2.0301022861857407,0.03515949176504405,True,True
sm_boundary,20260918,0.0,0.3574340522954249,0.3574340522954249,4.033140949138376,3.6757068968429514,0.07535814143182762,True,True
sm_boundary,20260919,0.0,0.4410759433736797,0.4410759433736797,2.8593771883012224,2.4183012449275427,0.03883702556743332,True,True
sm_boundary,20260920,0.0,7.979083792001091,7.979083792001091,12.283609963856865,4.304526171855774,0.17876564629714686,True,True
sm_boundary,20260921,0.0,5.772699911848377,5.772699911848377,7.579162524123558,1.8064626122751817,0.0827031734378092,True,True
sm_boundary,20260922,0.0,2.620150398721356,2.620150398721356,10.606827167315094,7.986676768593738,0.14905101984867927,True,True
sm_boundary,20260923,0.0,5.800993299606574,5.800993299606574,7.6161870045013975,1.8151937048948228,0.048023519378141206,True,True
sm_boundary,20260924,0.0,4.632278427601337,4.632278427601337,5.4633160883805,0.8310376607791631,0.06982433122977794,True,True
sm_boundary,20260925,0.0,7.758939091218053e-08,7.758939091218053e-08,7.945713731573816,7.945713653984425,1.0429984675270644e-05,True,True
sm_boundary,20260926,0.0,6.288757864915512,6.288757864915512,8.985494992029952,2.69673712711444,0.08335588182231436,True,True
sm_boundary,20260927,0.0,4.5802189669313815,4.5802189669313815,11.545955235198942,6.965736268267561,0.13455357444229402,True,True
sm_boundary,20260928,0.0,1.0846205674592468,1.0846205674592468,9.825302300978215,8.740681733518969,0.10534785102713996,True,True
sm_boundary,20260929,0.0,2.0936292986859044,2.0936292986859044,10.094790284199759,8.001160985513854,0.0633431081539566,True,True
sm_boundary,20260930,0.0,1.226205844999912,1.226205844999912,2.0160042089493846,0.7897983639494726,0.08585881369389457,True,True
sm_boundary,20260931,0.0,0.23015140001178597,0.23015140001178597,0.43600879436249795,0.205857394350712,0.07312661142952742,True,True
sm_boundary,20260932,0.0,3.6505598857778327,3.6505598857778327,6.229052668783854,2.5784927830060216,0.06364845273678993,True,True
sm_boundary,20260933,0.0,3.387677477773586,3.387677477773586,7.863740309461592,4.476062831688006,0.057431279108335447,True,True
sm_boundary,20260934,0.0,0.514001701260808,0.514001701260808,2.7158622489923796,2.2018605477315716,0.08898870656037342,True,True
sm_boundary,20260935,0.0,3.76941686663697,3.76941686663697,14.109467172464115,10.340050305827145,0.12665173645159525,True,True
sm_boundary,20260936,0.0,15.633477262629754,15.633477262629754,18.509041811188045,2.87556454855829,0.10056724704938533,True,True
sm_boundary,20260937,0.0,1.2277255995728442,1.2277255995728442,6.87862030354612,5.650894703973276,0.03259773719039603,True,True
sm_boundary,20260938,0.0,4.692637824389678,4.692637824389678,6.246418036059883,1.5537802116702055,0.14245878527823017,True,True
sm_boundary,20260939,0.0,5.734069524954722,5.734069524954722,6.862975438234825,1.1289059132801027,0.09267412494101174,True,True
sm_boundary,20260940,0.0,5.9016820448153995,5.9016820448153995,8.45748835645432,2.5558063116389205,0.100718001554267,True,True
sm_boundary,20260941,0.0,1.5494453581658334,1.5494453581658334,5.047418615659099,3.497973257493266,0.07875484812396327,True,True
sm_boundary,20260942,0.0,2.7815592862445557,2.7815592862445557,3.4045605272048416,0.623001240960286,0.11082280378278098,True,True
sm_boundary,20260943,0.0,7.345988515428081,7.345988515428081,7.885691685910226,0.5397031704821456,0.14188857873771205,True,True
sm_boundary,20260944,0.0,4.244407903931008,4.244407903931008,8.441800303472476,4.197392399541468,0.0927051347042026,True,True
sm_boundary,20260945,0.0,0.4139724569983123,0.4139724569983123,4.837591951309657,4.423619494311344,0.07514390440855509,True,True
sm_boundary,20260946,0.0,5.118175638596616,5.118175638596616,7.891023815847877,2.77284817725126,0.0562311048303682,True,True
sm_boundary,20260947,0.0,2.224699084576702,2.224699084576702,4.217334294153712,1.9926352095770103,0.05930866410493087,True,True
sm_boundary,20260948,0.0,1.935585289689988,1.935585289689988,4.145253316356385,2.209668026666397,0.03862421735982083,True,True
sm_boundary,20260949,0.0,5.6026943330800405,5.6026943330800405,6.2643995565552935,0.661705223475253,0.14243017797422056,True,True
sm_boundary,20260950,0.0,6.2630220478258565,6.2630220478258565,8.969851684008596,2.706829636182739,0.16603621394310633,True,True
sm_boundary,20260951,0.0,5.608047359828561e-11,5.608047359828561e-11,5.090310111933609,5.090310111877528,1.0000000013815511e-06,True,True
sm_boundary,20260952,0.0,1.7629422375004413,1.7629422375004413,4.644918883337965,2.8819766458375238,0.11303570400881525,True,True
sm_boundary,20260953,0.0,2.7704142265087945,2.7704142265087945,6.055552840941159,3.2851386144323644,0.09864490157853889,True,True
sm_boundary,20260954,0.0,0.7095529384807979,0.7095529384807979,1.4544606826188966,0.7449077441380987,0.045625294208099,True,True
sm_boundary,20260955,0.0,10.698438297932016,10.698438297932016,14.471920719296483,3.773482421364467,0.10067189304267235,True,True
sm_boundary,20260956,0.0,4.63806927834632,4.63806927834632,9.471759545897601,4.833690267551281,0.09871120141890324,True,True
sm_boundary,20260957,0.0,2.9621514552996286,2.9621514552996286,3.4362408217823592,0.47408936648273053,0.08742113709619927,True,True
sm_boundary,20260958,0.0,2.311066141042126,2.311066141042126,5.3605374449069405,3.0494713038648147,0.06105346982880879,True,True
sm_boundary,20260959,0.0,7.438929884882167,7.438929884882167,8.936268447620405,1.497338562738237,0.14668876263036087,True,True
sm_boundary,20260960,0.0,4.139095115384385,4.139095115384385,6.2038928305283445,2.0647977151439596,0.12107513137341996,True,True
sm_boundary,20260961,0.0,1.3832872625130221e-09,1.3832872625130221e-09,5.511076821706318,5.511076820323031,1.0000000013815511e-06,True,True
sm_boundary,20260962,0.0,5.883769862123229,5.883769862123229,7.417768633307963,1.5339987711847338,0.047705034447241064,True,True
sm_boundary,20260963,0.0,0.45707672139906474,0.45707672139906474,5.911704143225154,5.454627421826089,0.08649038778921088,True,True
sm_boundary,20260964,0.0,2.4423427013787555,2.4423427013787555,4.761303407822946,2.3189607064441904,0.1116104388140106,True,True
sm_boundary,20260965,0.0,1.4351793268919835,1.4351793268919835,18.428704702189798,16.993525375297814,0.08085758506163951,True,True
sm_boundary,20260966,0.0,0.7858790761991026,0.7858790761991026,2.2990770755412417,1.5131979993421392,0.05198346749170862,True,True
sm_boundary,20260967,0.0,5.426112132992603,5.426112132992603,8.101137488552137,2.6750253555595336,0.10884052491210766,True,True
sm_boundary,20260968,0.0,5.570587573733068,5.570587573733068,10.716322978592856,5.1457354048597885,0.13051178615358672,True,True
sm_boundary,20260969,0.0,5.307190504724158,5.307190504724158,6.009261800986937,0.7020712962627788,0.17059393995386254,True,True
sm_boundary,20260970,0.0,5.304743692340831,5.304743692340831,11.914383189279128,6.609639496938297,0.10574592335115635,True,True
sm_boundary,20260971,0.0,3.7336800611720515,3.7336800611720515,6.358444944109258,2.6247648829372063,0.11141243279825352,True,True
sm_boundary,20260972,0.0,10.936276531075588,10.936276531075588,15.489885485787529,4.553608954711939,0.11870606812961709,True,True
sm_boundary,20260973,0.0,0.41548223419900143,0.41548223419900143,5.8360157165512945,5.420533482352293,0.09479279780086991,True,True
sm_boundary,20260974,0.0,12.1581886021679,12.1581886021679,16.42867293111919,4.27048432895129,0.0770421571743127,True,True
sm_boundary,20260975,0.0,9.457945219225138,9.457945219225138,11.837317233123173,2.3793720138980343,0.06174854387372961,True,True
sm_boundary,20260976,0.0,2.41542890863766,2.41542890863766,5.503671315453239,3.088242406815579,0.0838579717850111,True,True
sm_boundary,20260977,0.0,2.8157703617050855,2.8157703617050855,3.773130557218622,0.9573601955135365,0.05230758887200815,True,True
sm_boundary,20260978,0.0,4.583318750378108,4.583318750378108,5.889041199426688,1.3057224490485804,0.059771943042203596,True,True
sm_boundary,20260979,0.0,3.743197017867468,3.743197017867468,8.741221871280622,4.998024853413154,0.09897994490679209,True,True
sm_boundary,20260980,0.0,2.6004907573485276,2.6004907573485276,3.282840019531503,0.6823492621829751,0.13884233488765227,True,True
sm_boundary,20260981,0.0,1.493305438444861,1.493305438444861,2.8387943274962693,1.3454888890514083,0.06486502121015636,True,True
sm_boundary,20260982,0.0,1.81701903468222,1.81701903468222,6.006042560983348,4.189023526301128,0.11544613612049802,True,True
sm_boundary,20260983,0.0,7.772104772082024,7.772104772082024,9.570762723690187,1.7986579516081629,0.07120807421183004,True,True
sm_boundary,20260984,0.0,5.987523764388403,5.987523764388403,6.786159797886293,0.7986360334978897,0.17364108286536026,True,True
sm_boundary,20260985,0.0,3.864522832758543,3.864522832758543,4.553440864817892,0.6889180320593493,0.08436690692896891,True,True
sm_boundary,20260986,0.0,3.0541866386973644,3.0541866386973644,5.201240503271363,2.1470538645739983,0.12668631598817542,True,True
sm_boundary,20260987,0.0,1.9577467120428627,1.9577467120428627,5.586527706103417,3.628780994060554,0.0702325014468241,True,True
sm_boundary,20260988,0.0,5.609726359197467,5.609726359197467,7.0011499641766015,1.3914236049791344,0.11233875073326834,True,True
sm_boundary,20260989,0.0,3.127861815487947,3.127861815487947,3.4183676180280114,0.2905058025400642,0.06062692059111849,True,True
sm_boundary,20260990,0.0,2.8300721766072456e-09,2.8300721766072456e-09,12.375589569251169,12.375589566421096,1.0000000013815511e-06,True,True
sm_boundary,20260991,0.0,2.2231084760900126,2.2231084760900126,4.366751432249962,2.1436429561599493,0.10516437316448876,True,True
sm_boundary,20260992,0.0,6.984142288740536,6.984142288740536,13.340758072026563,6.356615783286028,0.1346538415384404,True,True
sm_boundary,20260993,0.0,4.162883793501805,4.162883793501805,5.750357569103919,1.587473775602114,0.06755637498303634,True,True
sm_boundary,20260994,0.0,1.9488322067218178e-10,1.9488322067218178e-10,3.414767533386289,3.4147675331914056,1.0000000013815511e-06,True,True
sm_boundary,20260995,0.0,5.100275436578521,5.100275436578521,17.808017092558526,12.707741655980005,0.17679586739038547,True,True
sm_boundary,20260996,0.0,5.760667561122229,5.760667561122229,6.446960197396124,0.6862926362738953,0.14431361868187886,True,True
sm_boundary,20260997,0.0,1.6147306984104342,1.6147306984104342,5.681676970820878,4.066946272410444,0.1082056327230503,True,True
sm_boundary,20260998,0.0,0.3175975585747999,0.3175975585747999,7.749295142025156,7.431697583450356,0.019085496665427807,True,True
sm_boundary,20260999,0.0,5.54638373521622,5.54638373521622,10.138612240478327,4.592228505262107,0.08038589315686069,True,True
sm_boundary,20261000,0.0,0.9683465895440353,0.9683465895440353,10.819845522600108,9.851498933056073,0.10611319158841322,True,True
sm_boundary,20261001,0.0,9.24579549684698,9.24579549684698,11.623275995008548,2.377480498161568,0.17428603462981293,True,True
sm_boundary,20261002,0.0,0.8806281350659182,0.8806281350659182,4.9889450562423665,4.108316921176448,0.0937614673562433,True,True
sm_boundary,20261003,0.0,5.977857622020417,5.977857622020417,6.751119156924598,0.7732615349041813,0.18087869746915206,True,True
sm_boundary,20261004,0.0,5.052170948440938,5.052170948440938,5.827737133073592,0.7755661846326543,0.11387525648977904,True,True
sm_boundary,20261005,0.0,5.350470603394909,5.350470603394909,8.072436222519869,2.7219656191249606,0.10050148912361488,True,True
sm_boundary,20261006,0.0,1.8228670325071015,1.8228670325071015,5.457744794760388,3.6348777622532866,0.1284287019764821,True,True
sm_boundary,20261007,0.0,2.2849906895681933,2.2849906895681933,6.4212315225861065,4.136240833017913,0.07921680899833271,True,True
sm_boundary,20261008,0.0,0.948725078128545,0.948725078128545,9.836769491637906,8.88804441350936,0.046305594782578056,True,True
sm_boundary,20261009,0.0,4.256929642730059,4.256929642730059,4.881870811490355,0.6249411687602964,0.14393456989478182,True,True
sm_boundary,20261010,0.0,5.783970177227877,5.783970177227877,15.080260099067276,9.2962899218394,0.09383130930123136,True,True
sm_boundary,20261011,0.0,3.5568105822772855,3.5568105822772855,5.2219467382214155,1.66513615594413,0.06632377050076274,True,True
sm_boundary,20261012,0.0,1.5917011408161077,1.5917011408161077,2.290696263912474,0.6989951230963666,0.05473938760868083,True,True
sm_boundary,20261013,0.0,0.9948346819556377,0.9948346819556377,1.4162469172880314,0.42141223533239364,0.10597681995968183,True,True
sm_boundary,20261014,0.0,1.0002274768180737,1.0002274768180737,10.301872003616731,9.301644526798658,0.10008926007272846,True,True
sm_boundary,20261015,0.0,4.869381281927579,4.869381281927579,6.876978664758036,2.0075973828304576,0.08472491032665759,True,True
sm_boundary,20261016,0.0,13.966541161780386,13.966541161780386,14.308881202181624,0.3423400404012386,0.15720201520890406,True,True
sm_boundary,20261017,0.0,6.44195950678072,6.44195950678072,8.123161476173433,1.6812019693927125,0.12782311624526135,True,True
sm_boundary,20261018,0.0,0.8908528517026646,0.8908528517026646,7.208030058000408,6.317177206297743,0.08841923279628369,True,True
sm_boundary,20261019,0.0,4.431723970237606,4.431723970237606,11.882261008029595,7.450537037791989,0.07700151315844342,True,True
sm_boundary,20261020,0.0,5.199727796279152,5.199727796279152,12.933501223458238,7.733773427179086,0.12407696706413672,True,True
sm_boundary,20261021,0.0,3.2561031220521732,3.2561031220521732,6.984662185671663,3.72855906361949,0.07606718059981599,True,True
sm_boundary,20261022,0.0,3.020035685433063,3.020035685433063,4.325550067213855,1.3055143817807915,0.10778621372978722,True,True
sm_boundary,20261023,0.0,0.9259484550246047,0.9259484550246047,5.034941365567876,4.108992910543272,0.05347666146159673,True,True
sm_boundary,20261024,0.0,1.1843685143730909e-08,1.1843685143730909e-08,9.953857022316873,9.953857010473188,1.0000000000000042e-06,True,True
sm_boundary,20261025,0.0,2.4587642566039474,2.4587642566039474,6.146785714463622,3.6880214578596746,0.1435066071085819,True,True
sm_boundary,20261026,0.0,5.320741796582147,5.320741796582147,6.774947501223499,1.4542057046413523,0.0628944567119544,True,True
sm_boundary,20261027,0.0,6.39481458155821,6.39481458155821,10.221454318879843,3.8266397373216328,0.15584449095460223,True,True
sm_boundary,20261028,0.0,2.6064175621559196,2.6064175621559196,4.229079747429074,1.622662185273154,0.052449958567659154,True,True
sm_boundary,20261029,0.0,4.253973888302232,4.253973888302232,12.894323736199107,8.640349847896875,0.033694866920923196,True,True
sm_boundary,20261030,0.0,1.5929916526847325,1.5929916526847325,5.153662521290647,3.5606708686059143,0.10235717285818259,True,True
sm_boundary,20261031,0.0,2.6781922343050795,2.6781922343050795,2.8858654567384248,0.20767322243334507,0.058975575848601934,True,True
sm_boundary,20261032,0.0,4.486758075926822,4.486758075926822,6.314238901714246,1.8274808257874238,0.15475176409262353,True,True
sm_boundary,20261033,0.0,1.4514800743116731,1.4514800743116731,2.632121886634386,1.180641812322713,0.0744470468869655,True,True
sm_boundary,20261034,0.0,0.698261078411516,0.698261078411516,8.37537021959404,7.677109141182523,0.08332149687550366,True,True
sm_boundary,20261035,0.0,4.82010648086875,4.82010648086875,6.455380208354743,1.6352737274859932,0.16237998409619256,True,True
sm_boundary,20261036,0.0,5.583452283264658,5.583452283264658,13.337926175302389,7.754473892037731,0.11878791953522876,True,True
sm_boundary,20261037,0.0,0.4554025936801951,0.4554025936801951,3.13824563193588,2.682843038255685,0.09299490650077581,True,True
sm_boundary,20261038,0.0,2.346164302578943,2.346164302578943,12.058051284013926,9.711886981434983,0.061789131678931936,True,True
sm_boundary,20261039,0.0,1.7034133917007042,1.7034133917007042,3.996634180286332,2.2932207885856277,0.08645566618491005,True,True
sm_boundary,20261040,0.0,6.6239796644464555,6.6239796644464555,8.861824381164917,2.2378447167184614,0.13704642184952123,True,True
sm_boundary,20261041,0.0,3.434823812779177,3.434823812779177,8.735422505926273,5.300598693147096,0.12316926446980414,True,True
sm_boundary,20261042,0.0,3.6729078173500005,3.6729078173500005,7.448070585174786,3.775162767824786,0.087168196017427,True,True
sm_boundary,20261043,0.0,5.8398501607865265,5.8398501607865265,6.708710215402452,0.8688600546159261,0.1198892691085806,True,True
sm_boundary,20261044,0.0,2.8759328264126105,2.8759328264126105,5.766698589096464,2.8907657626838534,0.060485247333246846,True,True
sm_boundary,20261045,0.0,1.125120454680701,1.125120454680701,5.516638736479356,4.391518281798655,0.10376644630838347,True,True
sm_boundary,20261046,0.0,0.9286578898002986,0.9286578898002986,3.4197794430966257,2.491121553296327,0.0615729100146449,True,True
sm_boundary,20261047,0.0,4.4336329965335075,4.4336329965335075,7.35929139448817,2.9256583979546624,0.13302450652183265,True,True
sm_boundary,20261048,0.0,3.613718344976535,3.613718344976535,7.736476711749152,4.122758366772617,0.09039773391105062,True,True
sm_boundary,20261049,0.0,2.3462081151463403,2.3462081151463403,5.47432672488404,3.1281186097377,0.06704727336977499,True,True
sm_boundary,20261050,0.0,3.4741392622171503,3.4741392622171503,7.90729276998795,4.4331535077707995,0.14341331382159758,True,True
sm_boundary,20261051,0.0,6.927592691742756,6.927592691742756,7.834754017110722,0.9071613253679662,0.108056912240785,True,True
sm_boundary,20261052,0.0,3.155653184509808,3.155653184509808,5.9048125027516285,2.7491593182418206,0.14177519593548502,True,True
sm_boundary,20261053,0.0,3.3685124126882244,3.3685124126882244,5.28150415878295,1.9129917460947259,0.15636092994299391,True,True
sm_boundary,20261054,0.0,6.179206290450063,6.179206290450063,7.174022336851403,0.9948160464013395,0.11384417299117545,True,True
sm_boundary,20261055,0.0,1.2036844210821251,1.2036844210821251,4.089688815817995,2.88600439473587,0.05883352174314318,True,True
sm_boundary,20261056,0.0,1.4868948290574524,1.4868948290574524,2.6296112464612156,1.1427164174037632,0.12753151164126433,True,True
sm_boundary,20261057,0.0,1.1305155949756251,1.1305155949756251,3.0240433612768416,1.8935277663012164,0.10276514958111792,True,True
sm_boundary,20261058,0.0,3.5573239430923422,3.5573239430923422,5.8968879214484975,2.3395639783561553,0.07313481593198501,True,True
sm_boundary,20261059,0.0,0.33639780373533057,0.33639780373533057,1.9211481581093688,1.5847503543740382,0.06186161888816928,True,True
sm_boundary,20261060,0.0,1.1794282431379957,1.1794282431379957,3.5362551321185065,2.356826888980511,0.10922374189728704,True,True
sm_boundary,20261061,0.0,5.488899336214792,5.488899336214792,7.461287808498399,1.9723884722836071,0.12758121834157196,True,True
sm_boundary,20261062,0.0,6.7107038186883425,6.7107038186883425,8.417702535401553,1.7069987167132104,0.10722522616638713,True,True
sm_boundary,20261063,0.0,1.008904280315967,1.008904280315967,1.392141354852776,0.38323707453680894,0.06451618798004845,True,True
sm_boundary,20261064,0.0,2.975528833597707,2.975528833597707,5.8633071219482105,2.8877782883505034,0.1378488728657448,True,True
sm_boundary,20261065,0.0,2.3472171417102423,2.3472171417102423,5.049134043086845,2.7019169013766025,0.13732279220293236,True,True
sm_boundary,20261066,0.0,0.78222385560232,0.78222385560232,2.1870602886478543,1.4048364330455343,0.09555623343210073,True,True
sm_boundary,20261067,0.0,4.033697472075451,4.033697472075451,4.261295972860387,0.22759850078493704,0.09954541218675823,True,True
sm_boundary,20261068,0.0,7.62546305689084,7.62546305689084,9.602799295488666,1.9773362385978257,0.13250548382721355,True,True
sm_boundary,20261069,0.0,3.936352929578114,3.936352929578114,5.6907901375642576,1.7544372079861437,0.09172405984384602,True,True
sm_boundary,20261070,0.0,0.9779651264019749,0.9779651264019749,2.645606223426519,1.667641097024544,0.029781347113482435,True,True
sm_boundary,20261071,0.0,0.8254825851579843,0.8254825851579843,8.247797933999841,7.422315348841857,0.08324209058945495,True,True
sm_boundary,20261072,0.0,0.6899152010436662,0.6899152010436662,7.464867613590096,6.77495241254643,0.023175595513338094,True,True
sm_boundary,20261073,0.0,3.6797165882106078,3.6797165882106078,3.8974948006638312,0.21777821245322343,0.08533094047205361,True,True
sm_boundary,20261074,0.0,3.176329264926041,3.176329264926041,7.3669831632988885,4.190653898372847,0.15365761445665538,True,True
sm_boundary,20261075,0.0,3.81574204752358,3.81574204752358,8.446937994345573,4.631195946821993,0.12652135822053293,True,True
sm_boundary,20261076,0.0,2.0104015319144466,2.0104015319144466,3.173686315349054,1.1632847834346074,0.09469604587407854,True,True
sm_boundary,20261077,0.0,1.4767994006735776,1.4767994006735776,10.092215285916506,8.615415885242928,0.027777093605730267,True,True
sm_boundary,20261078,0.0,0.0,-2.58111754192214e-10,8.244458777185041,8.244458777443153,1.0000000013815511e-06,True,True
sm_boundary,20261079,0.0,6.3369683520241695,6.3369683520241695,7.91615248089572,1.5791841288715507,0.12368947580313716,True,True
sm_boundary,20261080,0.0,3.302073734344323,3.302073734344323,5.424051881118883,2.12197814677456,0.11056369667337826,True,True
sm_boundary,20261081,0.0,3.2152200420715626,3.2152200420715626,4.661858802429764,1.4466387603582016,0.0680758640371855,True,True
sm_boundary,20261082,0.0,6.134669942477979,6.134669942477979,11.852914792078977,5.718244849600998,0.08697494962301855,True,True
sm_boundary,20261083,0.0,3.7178952347483545,3.7178952347483545,5.443721841547701,1.7258266067993466,0.057892871904837245,True,True
sm_boundary,20261084,0.0,1.9480737097944303,1.9480737097944303,3.8531581208838044,1.905084411089374,0.07097075964497838,True,True
sm_boundary,20261085,0.0,1.080663751892052,1.080663751892052,9.90742297797451,8.826759226082459,0.08029588554659027,True,True
sm_boundary,20261086,0.0,6.68074930021732,6.68074930021732,9.533624093133623,2.8528747929163027,0.18030109930099503,True,True
sm_boundary,20261087,0.0,2.32328348321707,2.32328348321707,3.521454022020203,1.1981705388031327,0.06603302077253372,True,True
sm_boundary,20261088,0.0,2.697962732020169,2.697962732020169,3.6088833277936376,0.9109205957734686,0.1320981661415481,True,True
sm_boundary,20261089,0.0,1.8919597470816991,1.8919597470816991,2.9629266855470924,1.0709669384653933,0.07194878752873718,True,True
sm_boundary,20261090,0.0,3.524377936207935,3.524377936207935,5.938793796004045,2.4144158597961103,0.1235642338144383,True,True
sm_boundary,20261091,0.0,5.801733313326851,5.801733313326851,7.06618445211074,1.2644511387838888,0.08194648954996961,True,True
sm_boundary,20261092,0.0,3.0710347593437923,3.0710347593437923,3.5732108691094515,0.502176109765659,0.05729015562376374,True,True
sm_boundary,20261093,0.0,5.827446290600395,5.827446290600395,6.72074218972479,0.8932958991243949,0.1594867510149207,True,True
sm_boundary,20261094,0.0,0.8949974322742813,0.8949974322742813,7.98954085620566,7.094543423931379,0.024552318833089767,True,True
sm_boundary,20261095,0.0,4.68159460570378,4.68159460570378,10.530901432269324,5.849306826565544,0.14010993298154542,True,True
sm_boundary,20261096,0.0,0.4855817715023383,0.4855817715023383,2.236134550227787,1.750552778725449,0.07131354735822062,True,True
sm_boundary,20261097,0.0,2.7016033774659816,2.7016033774659816,2.9308984050527287,0.22929502758674694,0.14026364409492187,True,True
sm_boundary,20261098,0.0,1.5981264999065554,1.5981264999065554,2.4075570260386496,0.8094305261320942,0.07892605999971974,True,True
sm_boundary,20261099,0.0,9.075757236606975,9.075757236606975,13.878557671652768,4.802800435045794,0.11145960860196671,True,True
sm_boundary,20261100,0.0,0.8921570211006091,0.8921570211006091,1.2613118240311152,0.3691548029305061,0.05360097854554057,True,True
sm_boundary,20261101,0.0,1.2188504298545788,1.2188504298545788,2.4696503712009372,1.2507999413463584,0.062751016180051,True,True
sm_boundary,20261102,0.0,2.1144523533344457,2.1144523533344457,2.3560199607070906,0.241567607372645,0.10553404263545048,True,True
sm_boundary,20261103,0.0,2.8536045579237883,2.8536045579237883,6.320263792830082,3.466659234906294,0.08613431037906537,True,True
sm_boundary,20261104,0.0,3.248676182045266,3.248676182045266,4.43494823685351,1.1862720548082435,0.09330546199478967,True,True
sm_boundary,20261105,0.0,4.280659287965628,4.280659287965628,7.713418915563208,3.43275962759758,0.1215530257237304,True,True
sm_boundary,20261106,0.0,2.0243436505840844,2.0243436505840844,3.218430475768213,1.1940868251841286,0.06376156479402603,True,True
sm_boundary,20261107,0.0,0.9022670666282675,0.9022670666282675,2.340040673040666,1.4377736064123985,0.07053704601831294,True,True
sm_boundary,20261108,0.0,4.398219083818448,4.398219083818448,5.94200582776086,1.543786743942412,0.16797831086042422,True,True
sm_boundary,20261109,0.0,4.747068631958532,4.747068631958532,4.964233703659936,0.21716507170140398,0.0908736941912223,True,True
sm_boundary,20261110,0.0,0.97897354861716,0.97897354861716,4.5330147646666346,3.5540412160494745,0.07189783035845014,True,True
sm_boundary,20261111,0.0,7.119509811182885,7.119509811182885,9.82726437263193,2.707754561449045,0.13939368738736602,True,True
sm_boundary,20261112,0.0,3.7376149886425907,3.7376149886425907,5.944313430404669,2.2066984417620787,0.054417175904855626,True,True
sm_boundary,20261113,0.0,2.5615975095468473,2.5615975095468473,6.621426486428446,4.059828976881598,0.13292190129659273,True,True
sm_boundary,20261114,0.0,3.675884622200201,3.675884622200201,3.920728254043538,0.24484363184333716,0.0988443038573615,True,True
sm_boundary,20261115,0.0,2.5309533307904903,2.5309533307904903,7.199304629815166,4.668351299024676,0.0934721657645989,True,True
sm_boundary,20261116,0.0,6.431278101121633,6.431278101121633,8.74618771513618,2.314909614014548,0.1495075365342531,True,True
sm_boundary,20261117,0.0,4.987349645705433,4.987349645705433,8.06503021628779,3.0776805705823564,0.06189877970157567,True,True
sm_boundary,20261118,0.0,1.3729475167936496,1.3729475167936496,10.197988582934315,8.825041066140665,0.12575950546943893,True,True
sm_boundary,20261119,0.0,1.1827635517109236,1.1827635517109236,3.47153365530949,2.2887701035985666,0.07161010380425588,True,True
sm_boundary,20261120,0.0,2.0473463633468345,2.0473463633468345,6.58790014516666,4.540553781819826,0.03268192565475676,True,True
sm_boundary,20261121,0.0,2.3075255058223156,2.3075255058223156,6.748060178730517,4.440534672908202,0.1346900570745497,True,True
sm_boundary,20261122,0.0,5.1986732360261385,5.1986732360261385,10.516971910634537,5.318298674608398,0.16506673135222838,True,True
sm_boundary,20261123,0.0,6.251752826173149,6.251752826173149,7.689326681128704,1.4375738549555548,0.1477200940692592,True,True
sm_boundary,20261124,0.0,4.559765473279445,4.559765473279445,9.019326382975407,4.459560909695963,0.14737585798397554,True,True
sm_boundary,20261125,0.0,1.3564314789529899,1.3564314789529899,3.9259038535015804,2.5694723745485906,0.08285969779106739,True,True
sm_boundary,20261126,0.0,1.7536004978890292,1.7536004978890292,7.146664747390249,5.3930642495012195,0.10633829713452718,True,True
sm_boundary,20261127,0.0,2.2074029957557966,2.2074029957557966,2.3505965151852943,0.14319351942949776,0.12209365785565815,True,True
sm_boundary,20261128,0.0,5.193891348271888,5.193891348271888,9.076091238411555,3.8821998901396677,0.08487277287738076,True,True
sm_boundary,20261129,0.0,3.61546721538015,3.61546721538015,4.121357044595575,0.5058898292154252,0.15937597330884615,True,True
sm_boundary,20261130,0.0,5.52808098732616,5.52808098732616,5.615325142219195,0.08724415489303536,0.12468810104318537,True,True
sm_boundary,20261131,0.0,6.031108618677747,6.031108618677747,7.218269777265588,1.1871611585878408,0.1880379063257877,True,True
sm_boundary,20261132,0.0,1.485078706782355,1.485078706782355,3.084233710512424,1.5991550037300688,0.04142174505335477,True,True
sm_boundary,20261133,0.0,2.753988821535299,2.753988821535299,3.372003599845844,0.618014778310545,0.08666320719063557,True,True
sm_boundary,20261134,0.0,3.628447976020853,3.628447976020853,8.213659892048861,4.585211916028008,0.07103699223859952,True,True
sm_boundary,20261135,0.0,2.7780853082939494,2.7780853082939494,9.76385586658565,6.985770558291701,0.09531019319588314,True,True
sm_boundary,20261136,0.0,7.4658761824602395,7.4658761824602395,12.4919941065838,5.02611792412356,0.059860115604662305,True,True
sm_boundary,20261137,0.0,1.359369747551996,1.359369747551996,4.8103237450566425,3.4509539975046466,0.056282584031410475,True,True
sm_boundary,20261138,0.0,3.0715713429186042,3.0715713429186042,7.362098024209106,4.290526681290502,0.03293699303425153,True,True
sm_boundary,20261139,0.0,4.896124173004657,4.896124173004657,9.484202245972801,4.588078072968144,0.062008159503400315,True,True
sm_boundary,20261140,0.0,1.2295401141670936e-08,1.2295401141670936e-08,7.764731298460326,7.764731286164925,1.0000000013815511e-06,True,True
sm_boundary,20261141,0.0,0.27517338897704624,0.27517338897704624,2.7778326007093446,2.5026592117322983,0.03289172634388973,True,True
sm_boundary,20261142,0.0,5.691299605006685,5.691299605006685,8.451961179032551,2.7606615740258666,0.16294453028588715,True,True
sm_boundary,20261143,0.0,9.578205336802071,9.578205336802071,12.934594099044835,3.356388762242764,0.12301867130543526,True,True
sm_boundary,20261144,0.0,8.602294617716762,8.602294617716762,14.065236941021414,5.4629423233046515,0.16744781658790656,True,True
sm_boundary,20261145,0.0,4.360452523173199,4.360452523173199,7.018690433317494,2.6582379101442952,0.07750124479068196,True,True
sm_boundary,20261146,0.0,2.5350857195508607,2.5350857195508607,4.9773643671379055,2.442278647587045,0.14453425799390954,True,True
sm_boundary,20261147,0.0,4.463981847472693,4.463981847472693,5.822737526685852,1.3587556792131585,0.10713997919931059,True,True
sm_boundary,20261148,0.0,2.6788701831806403,2.6788701831806403,5.934395508257138,3.2555253250764977,0.09945321694782847,True,True
sm_boundary,20261149,0.0,4.473219265947508,4.473219265947508,5.645408854860365,1.1721895889128573,0.08630832233108919,True,True
sm_boundary,20261150,0.0,4.313965847151584,4.313965847151584,10.835765369510105,6.521799522358521,0.06713369910318448,True,True
sm_boundary,20261151,0.0,7.706519081686656,7.706519081686656,9.404696563901998,1.6981774822153428,0.05057873056643201,True,True
sm_boundary,20261152,0.0,4.9281433563308497e-05,4.9281433563308497e-05,8.570863523115401,8.570814241681838,0.0005937682299463693,True,True
sm_boundary,20261153,0.0,4.550450030881848,4.550450030881848,5.130008498803804,0.5795584679219556,0.07137064965846847,True,True
sm_boundary,20261154,0.0,2.5618231662080815,2.5618231662080815,5.415577392003549,2.853754225795467,0.1477641459382805,True,True
sm_boundary,20261155,0.0,1.1889928142908879,1.1889928142908879,9.14941499567285,7.960422181381961,0.059306995505825424,True,True
sm_boundary,20261156,0.0,2.4961105833438015,2.4961105833438015,8.033364719835834,5.537254136492033,0.1376264755013615,True,True
sm_boundary,20261157,0.0,1.8720220519986057,1.8720220519986057,2.762983678431982,0.8909616264333761,0.09504525476198354,True,True
sm_boundary,20261158,0.0,5.883357337628977,5.883357337628977,8.010248244214226,2.1268909065852495,0.09707268280399474,True,True
sm_boundary,20261159,0.0,2.7709014045622267,2.7709014045622267,5.215810751329737,2.4449093467675107,0.11849988863884862,True,True
sm_boundary,20261160,0.0,8.343611483890776,8.343611483890776,11.684068070379327,3.3404565864885525,0.18236989171729587,True,True
sm_boundary,20261161,0.0,3.231192843786857,3.231192843786857,4.883677440363858,1.652484596577001,0.12261363409394269,True,True
sm_boundary,20261162,0.0,5.539848111759572,5.539848111759572,7.373892190337717,1.8340440785781444,0.17119436515309486,True,True
sm_boundary,20261163,0.0,2.74803318504774,2.74803318504774,7.420225795916956,4.672192610869216,0.13041701394860541,True,True
sm_boundary,20261164,0.0,6.3397711049981424,6.3397711049981424,6.435044117531422,0.09527301253327955,0.07912860604023413,True,True
sm_boundary,20261165,0.0,1.452918081772835,1.452918081772835,3.8566421224702507,2.4037240406974156,0.05220438608986309,True,True
sm_boundary,20261166,0.0,4.899815641850209,4.899815641850209,6.758593797789017,1.8587781559388088,0.1070448357617213,True,True
sm_boundary,20261167,0.0,4.719780189313275,4.719780189313275,5.536314787827663,0.8165345985143873,0.11981925095000609,True,True
sm_boundary,20261168,0.0,2.996457719149171,2.996457719149171,6.151648736407324,3.1551910172581534,0.093837651809874,True,True
sm_boundary,20261169,0.0,9.402963939740097,9.402963939740097,11.792677173187153,2.389713233447056,0.06912618500604677,True,True
sm_boundary,20261170,0.0,7.668721471241648,7.668721471241648,9.365778281229206,1.6970568099875578,0.1577320650510685,True,True
sm_boundary,20261171,0.0,7.624995622367718,7.624995622367718,9.845837490246595,2.220841867878876,0.1768887138810801,True,True
sm_boundary,20261172,0.0,1.4910843359616894,1.4910843359616894,13.088001434955927,11.596917098994238,0.08769635490174693,True,True
sm_boundary,20261173,0.0,5.267003590053887,5.267003590053887,6.9010146579316665,1.634011067877779,0.05464269049795236,True,True
sm_boundary,20261174,0.0,1.5663485281197973,1.5663485281197973,4.0857953486766,2.5194468205568024,0.06926221804801475,True,True
sm_boundary,20261175,0.0,2.997571935294097,2.997571935294097,8.767002223677547,5.76943028838345,0.1476757061035588,True,True
sm_boundary,20261176,0.0,7.577380894405864,7.577380894405864,12.883547081961469,5.306166187555605,0.10006666410172275,True,True
sm_boundary,20261177,0.0,5.447006624812839,5.447006624812839,7.519688487948701,2.0726818631358626,0.0792386455490466,True,True
sm_boundary,20261178,0.0,1.9472140364595445,1.9472140364595445,6.722742853540424,4.77552881708088,0.10488856237634292,True,True
sm_boundary,20261179,0.0,5.76537871605073,5.76537871605073,16.051996052276646,10.286617336225916,0.16510999216561317,True,True
sm_boundary,20261180,0.0,2.7669015461663324,2.7669015461663324,9.80085999690186,7.033958450735527,0.1378466918481775,True,True
sm_boundary,20261181,0.0,1.9160563047880061,1.9160563047880061,3.5698310401843543,1.6537747353963481,0.13113641385903207,True,True
sm_boundary,20261182,0.0,11.35269152244036,11.35269152244036,12.431210574553344,1.078519052112985,0.12209904469911818,True,True
sm_boundary,20261183,0.0,0.3075407806896937,0.3075407806896937,5.451458269777829,5.143917489088135,0.08660801579616896,True,True
sm_boundary,20261184,0.0,5.238218836724026,5.238218836724026,9.502069760477317,4.263850923753291,0.13207166374594626,True,True
sm_boundary,20261185,0.0,1.0428039687137556,1.0428039687137556,5.312275159708594,4.269471190994839,0.11194960953957846,True,True
sm_boundary,20261186,0.0,4.6086274673972465,4.6086274673972465,5.8894415209411815,1.280814053543935,0.11016942291623864,True,True
sm_boundary,20261187,0.0,4.371181186237695,4.371181186237695,6.659931976965163,2.2887507907274687,0.09319350864001541,True,True
sm_boundary,20261188,0.0,1.7941591762782236,1.7941591762782236,6.153011072005311,4.358851895727088,0.11438061080542077,True,True
sm_boundary,20261189,0.0,7.086049687746784,7.086049687746784,10.843105636675563,3.7570559489287794,0.1660609153475694,True,True
sm_boundary,20261190,0.0,2.9806890785836906,2.9806890785836906,4.940690729768137,1.960001651184446,0.09832984039369966,True,True
sm_boundary,20261191,0.0,3.8403991425456407,3.8403991425456407,4.510264817729068,0.6698656751834273,0.13593158365033753,True,True
sm_boundary,20261192,0.0,2.8663531995430898,2.8663531995430898,5.635941872110607,2.769588672567517,0.04941035783223157,True,True
sm_boundary,20261193,0.0,4.1823447362583845,4.1823447362583845,7.8402777409271645,3.65793300466878,0.1638281214612174,True,True
sm_boundary,20261194,0.0,10.996875722474803,10.996875722474803,12.92262613712732,1.9257504146525168,0.1402914269800755,True,True
sm_boundary,20261195,0.0,0.809812074468403,0.809812074468403,4.706557654288199,3.896745579819796,0.07292332477517867,True,True
sm_boundary,20261196,0.0,4.627621807903086,4.627621807903086,6.352806163620112,1.7251843557170259,0.03221454603824594,True,True
sm_boundary,20261197,0.0,3.5548680789765577,3.5548680789765577,10.119562479870204,6.5646944008936465,0.16452399976976834,True,True
sm_boundary,20261198,0.0,1.4506541335268217,1.4506541335268217,2.414882732152089,0.9642285986252676,0.07528679402797162,True,True
sm_boundary,20261199,0.0,2.9911747006972425,2.9911747006972425,3.412170597960408,0.4209958972631657,0.09428119000962731,True,True
sm_boundary,20261200,0.0,3.3845699093720474,3.3845699093720474,5.3875224242848425,2.002952514912795,0.036420513171087965,True,True
sm_boundary,20261201,0.0,8.851139735840212,8.851139735840212,9.853811885147962,1.0026721493077502,0.13529807361384066,True,True
sm_boundary,20261202,0.0,7.55326930572628,7.55326930572628,10.396118593819322,2.842849288093042,0.09094517710658852,True,True
sm_boundary,20261203,0.0,1.3499661479978968,1.3499661479978968,1.7724667605686601,0.4225006125707633,0.12733921439415946,True,True
sm_boundary,20261204,0.0,8.473585543306022,8.473585543306022,13.0631468034064,4.5895612601003775,0.09602183882775026,True,True
sm_boundary,20261205,0.0,3.3931074129897243,3.3931074129897243,4.468836604160932,1.0757291911712081,0.05826466093013195,True,True
sm_boundary,20261206,0.0,4.779788476948898,4.779788476948898,7.03285078017856,2.253062303229662,0.0590830981010759,True,True
sm_boundary,20261207,0.0,2.162741458261191,2.162741458261191,3.0835983085687877,0.920856850307597,0.1168957665310003,True,True
sm_boundary,20261208,0.0,0.174278704945799,0.174278704945799,1.8776494590884192,1.7033707541426202,0.04096817397337773,True,True
sm_boundary,20261209,0.0,3.1818987917120127,3.1818987917120127,8.69605848293691,5.514159691224898,0.13326859059401036,True,True
sm_boundary,20261210,0.0,0.8586905265752387,0.8586905265752387,5.726978511317723,4.8682879847424845,0.06347285273891003,True,True
sm_boundary,20261211,0.0,1.7498067306683431,1.7498067306683431,9.71782888389695,7.968022153228606,0.11635424159099324,True,True
sm_boundary,20261212,0.0,1.960794294355519,1.960794294355519,2.7318910001753944,0.7710967058198754,0.05965092039864216,True,True
sm_boundary,20261213,0.0,7.718118807349086,7.718118807349086,11.658440828883501,3.9403220215344152,0.1300811715857242,True,True
sm_boundary,20261214,0.0,0.0,-1.9258017402989935e-10,6.007050785503877,6.007050785696457,1.0000000013815511e-06,True,True
sm_boundary,20261215,0.0,5.378823770215511,5.378823770215511,10.468976105020788,5.0901523348052775,0.05556683104877303,True,True
sm_boundary,20261216,0.0,7.592242279460315,7.592242279460315,10.154265965918034,2.5620236864577186,0.14397560445008387,True,True
sm_boundary,20261217,0.0,1.9420720035690773,1.9420720035690773,3.8990996975704078,1.9570276940013305,0.13016529429887694,True,True
sm_boundary,20261218,0.0,1.7876854829833104,1.7876854829833104,1.9967487214457744,0.20906323846246389,0.1175483803156111,True,True
sm_boundary,20261219,0.0,1.4442447181199827,1.4442447181199827,3.0065153128503983,1.5622705947304156,0.04362401030739176,True,True
sm_boundary,20261220,0.0,2.0707203985722105,2.0707203985722105,2.5626808163001007,0.49196041772789023,0.07686264430715417,True,True
sm_boundary,20261221,0.0,4.9649249854636235,4.9649249854636235,16.36844871124343,11.403523725779808,0.1793507242817921,True,True
sm_boundary,20261222,0.0,3.7082627181422616,3.7082627181422616,8.438956605919664,4.730693887777402,0.1601547351712628,True,True
sm_boundary,20261223,0.0,4.4731418569199377e-10,4.4731418569199377e-10,5.074824854363724,5.07482485391641,1.0000000013815511e-06,True,True
sm_boundary,20261224,0.0,1.2658410265475126,1.2658410265475126,5.344482129153749,4.078641102606237,0.06960535065824046,True,True
sm_boundary,20261225,0.0,2.699933517712016,2.699933517712016,6.613679469792932,3.913745952080916,0.07631016395444233,True,True
sm_boundary,20261226,0.0,5.589529156381016,5.589529156381016,6.484468997161972,0.8949398407809557,0.06366012054835704,True,True
sm_boundary,20261227,0.0,2.478261060927079,2.478261060927079,4.340195511184175,1.8619344502570954,0.0706321948570801,True,True
sm_boundary,20261228,0.0,1.3722513416228557,1.3722513416228557,2.4050463628435734,1.0327950212207178,0.05854788908742645,True,True
sm_boundary,20261229,0.0,0.9885548302273479,0.9885548302273479,5.486708703155029,4.498153872927681,0.09700162606398559,True,True
sm_boundary,20261230,0.0,1.6924618154173334,1.6924618154173334,9.062811492775744,7.37034967735841,0.11063765219755417,True,True
sm_boundary,20261231,0.0,4.3345720266683525,4.3345720266683525,8.610260503094418,4.275688476426065,0.1370150048819059,True,True
sm_boundary,20261232,0.0,2.801721449657417,2.801721449657417,4.220547239489312,1.4188257898318946,0.03988022775005461,True,True
sm_boundary,20261233,0.0,2.7718921573843405,2.7718921573843405,3.0093943907587146,0.23750223337437412,0.12942419840884004,True,True
sm_boundary,20261234,0.0,4.171749474798201,4.171749474798201,5.390125167800879,1.2183756930026788,0.08863982451948686,True,True
sm_boundary,20261235,0.0,1.5118221303291444,1.5118221303291444,6.134951370893658,4.623129240564514,0.05492576705985956,True,True
sm_boundary,20261236,0.0,0.3277313481405306,0.3277313481405306,7.203852349662986,6.876121001522455,0.05830044569049359,True,True
sm_boundary,20261237,0.0,0.09717496031894113,0.09717496031894113,2.1123933704403957,2.0152184101214545,0.0134713130420052,True,True
sm_boundary,20261238,0.0,7.264677564782236,7.264677564782236,8.28380675849576,1.0191291937135252,0.05739875705306943,True,True
sm_boundary,20261239,0.0,2.792482434626839,2.792482434626839,12.059878347954331,9.267395913327492,0.0503719109155511,True,True
sm_boundary,20261240,0.0,4.653087016970925,4.653087016970925,6.028474393185823,1.375387376214897,0.14988528203859894,True,True
sm_boundary,20261241,0.0,1.8578418245494372,1.8578418245494372,4.903033019160709,3.045191194611272,0.09140507494808808,True,True
sm_boundary,20261242,0.0,1.1191555423741688,1.1191555423741688,3.237150338952759,2.11799479657859,0.06596328090739208,True,True
sm_boundary,20261243,0.0,6.065760035616297,6.065760035616297,8.582207340120451,2.516447304504154,0.08096936178191008,True,True
sm_boundary,20261244,0.0,4.845791724412246,4.845791724412246,5.3555886007381215,0.5097968763258757,0.06563731689381398,True,True
sm_boundary,20261245,0.0,4.546414874931716,4.546414874931716,8.82017631708439,4.273761442152675,0.1355717071015606,True,True
sm_boundary,20261246,0.0,8.187445403910315,8.187445403910315,8.779609774422507,0.5921643705121917,0.16838599082074018,True,True
sm_boundary,20261247,0.0,1.259056039494176,1.259056039494176,3.827748556297057,2.568692516802881,0.030595283156045778,True,True
sm_boundary,20261248,0.0,11.15086392646123,11.15086392646123,13.397169718314226,2.2463057918529956,0.07314566749502921,True,True
sm_boundary,20261249,0.0,5.553162844151489,5.553162844151489,6.570828758536673,1.0176659143851845,0.13404880195463115,True,True
sm_boundary,20261250,0.0,0.6768482493278523,0.6768482493278523,3.5693185714727056,2.8924703221448533,0.06310101269804257,True,True
sm_boundary,20261251,0.0,2.1714230347620807,2.1714230347620807,3.579115436178636,1.4076924014165555,0.13653091500569647,True,True
sm_boundary,20261252,0.0,2.0871904806776476,2.0871904806776476,3.07644707436093,0.989256593683282,0.11898230559995292,True,True
sm_boundary,20261253,0.0,7.366424647161682,7.366424647161682,9.046222344808829,1.6797976976471467,0.06763271158463988,True,True
sm_boundary,20261254,0.0,1.3641322066294825,1.3641322066294825,3.2447187861458433,1.8805865795163608,0.08454239662149605,True,True
sm_boundary,20261255,0.0,5.324389535074028,5.324389535074028,7.863356478609502,2.5389669435354736,0.08047660541339427,True,True
sm_boundary,20261256,0.0,4.928349855590265,4.928349855590265,8.783501383105568,3.8551515275153028,0.07450533904100304,True,True
sm_boundary,20261257,0.0,0.3835056867876503,0.3835056867876503,6.887192369896942,6.503686683109292,0.050783290408050255,True,True
sm_boundary,20261258,0.0,4.267116976373544,4.267116976373544,8.311713194814095,4.04459621844055,0.07792249444087268,True,True
sm_boundary,20261259,0.0,12.910792357183734,12.910792357183734,16.918300806355745,4.00750844917201,0.12270735655659133,True,True
sm_boundary,20261260,0.0,2.890790426993616,2.890790426993616,3.7323043428953167,0.8415139159017005,0.09498765221723729,True,True
sm_boundary,20261261,0.0,1.56054403553446,1.56054403553446,3.208695355722473,1.648151320188013,0.10249043142846948,True,True
sm_boundary,20261262,0.0,6.130771566103695,6.130771566103695,6.743947262454897,0.6131756963512022,0.09254458462489258,True,True
sm_boundary,20261263,0.0,6.2956181780911304,6.2956181780911304,8.368275328848668,2.0726571507575375,0.12160493912758062,True,True
sm_boundary,20261264,0.0,1.3312434103787818,1.3312434103787818,4.558854134477155,3.227610724098373,0.1248341306342567,True,True
sm_boundary,20261265,0.0,0.13795013875781703,0.13795013875781703,2.003326355348594,1.865376216590777,0.03854139696484071,True,True
sm_boundary,20261266,0.0,3.7878333010883507,3.7878333010883507,4.09494401748951,0.30711071640115944,0.14062150543587787,True,True
sm_boundary,20261267,0.0,6.841271274139432,6.841271274139432,8.444610882162088,1.6033396080226567,0.1341052380777265,True,True
sm_boundary,20261268,0.0,1.15491575782257,1.15491575782257,5.208575618359039,4.053659860536469,0.10095617872941819,True,True
sm_boundary,20261269,0.0,4.226474167925526,4.226474167925526,6.930700961219397,2.704226793293871,0.08993483761287319,True,True
sm_boundary,20261270,0.0,2.634590577975662,2.634590577975662,3.3808151610276687,0.7462245830520067,0.05777386332072462,True,True
sm_boundary,20261271,0.0,2.115526021278029,2.115526021278029,10.924022557185076,8.808496535907047,0.03012427274346154,True,True
sm_boundary,20261272,0.0,2.3407979866920128,2.3407979866920128,3.390588737501261,1.0497907508092483,0.09873664534639875,True,True
sm_boundary,20261273,0.0,3.5391689812001905,3.5391689812001905,7.7664802016369086,4.227311220436718,0.1538136854308443,True,True
sm_boundary,20261274,0.0,1.1344152550616073,1.1344152550616073,1.892352102599316,0.7579368475377086,0.0840777905526196,True,True
sm_boundary,20261275,0.0,2.622560761376505,2.622560761376505,5.736087203318509,3.113526441942004,0.0660384849093603,True,True
sm_boundary,20261276,0.0,9.000336267506096,9.000336267506096,11.808068210106526,2.80773194260043,0.09591834430859691,True,True
sm_boundary,20261277,0.0,3.495199659125442,3.495199659125442,6.3853536331835015,2.8901539740580593,0.08119263639094104,True,True
sm_boundary,20261278,0.0,2.199763146532333,2.199763146532333,2.9836305064831183,0.7838673599507853,0.13115143940095747,True,True
sm_boundary,20261279,0.0,5.559233721930669,5.559233721930669,10.47677201285008,4.917538290919412,0.15714423580972853,True,True
sm_boundary,20261280,0.0,0.38788929030499464,0.38788929030499464,1.7257630138444466,1.337873723539452,0.030991716580185895,True,True
sm_boundary,20261281,0.0,1.2383329484761845,1.2383329484761845,5.21955335624955,3.9812204077733657,0.0579774177927257,True,True
sm_boundary,20261282,0.0,8.019381194458647,8.019381194458647,11.666510457515963,3.647129263057316,0.16593548729486726,True,True
sm_boundary,20261283,0.0,3.0698715595329773,3.0698715595329773,5.329362996344337,2.25949143681136,0.1456279737142545,True,True
sm_boundary,20261284,0.0,5.586545123469989,5.586545123469989,6.967779923826588,1.3812348003565988,0.09632783018437273,True,True
sm_boundary,20261285,0.0,2.2515841619127914,2.2515841619127914,5.891971669930625,3.640387508017833,0.054663069679102304,True,True
sm_boundary,20261286,0.0,5.271722772812669,5.271722772812669,12.109643209539453,6.837920436726783,0.09277779152549397,True,True
sm_boundary,20261287,0.0,3.2438624470737367,3.2438624470737367,5.962555714414877,2.71869326734114,0.07357766201338971,True,True
sm_boundary,20261288,0.0,0.7432686543809428,0.7432686543809428,4.807497450851794,4.064228796470851,0.10541462427024195,True,True
sm_boundary,20261289,0.0,3.325049555035682,3.325049555035682,6.132843627777906,2.8077940727422246,0.06608128351194725,True,True
sm_boundary,20261290,0.0,4.497673136064229,4.497673136064229,14.910786505347327,10.413113369283097,0.10325158174954113,True,True
sm_boundary,20261291,0.0,2.662840101015373,2.662840101015373,9.131576631938962,6.468736530923589,0.07873899792019687,True,True
sm_boundary,20261292,0.0,9.78675985556102,9.78675985556102,13.24464327350374,3.4578834179427207,0.15563871963653006,True,True
sm_boundary,20261293,0.0,6.655592972142582,6.655592972142582,8.655554982125793,1.9999620099832103,0.1735519813079134,True,True
sm_boundary,20261294,0.0,2.242586929366845,2.242586929366845,9.866030722115163,7.623443792748318,0.1092940032159559,True,True
sm_boundary,20261295,0.0,5.327905006728913,5.327905006728913,6.335354435618709,1.007449428889796,0.13084354484431934,True,True
sm_boundary,20261296,0.0,6.642186490406651,6.642186490406651,12.28281581276308,5.640629322356428,0.1967138747987285,True,True
sm_boundary,20261297,0.0,8.001026661725298,8.001026661725298,9.347911247549895,1.3468845858245975,0.06327550388095517,True,True
sm_boundary,20261298,0.0,4.041998318425636,4.041998318425636,14.847587018821038,10.805588700395402,0.13254537124486487,True,True
sm_boundary,20261299,0.0,3.0463535556778387,3.0463535556778387,7.289353711315179,4.243000155637341,0.08962777134363134,True,True
sm_boundary,20261300,0.0,2.6077893807972288,2.6077893807972288,3.5789739168766808,0.9711845360794518,0.12884293895282017,True,True
sm_boundary,20261301,0.0,1.0522174978047705,1.0522174978047705,2.7913657970860433,1.7391482992812728,0.0807757302457089,True,True
sm_boundary,20261302,0.0,4.038167690708065,4.038167690708065,12.047199435178406,8.009031744470342,0.09673189742266353,True,True
sm_boundary,20261303,0.0,0.2876857610571659,0.2876857610571659,3.2154256554498843,2.9277398943927184,0.09575679706649584,True,True
sm_boundary,20261304,0.0,4.094019111404993,4.094019111404993,4.50613086078519,0.4121117493801972,0.07207822820070257,True,True
sm_boundary,20261305,0.0,8.222897985575074,8.222897985575074,8.665489080381327,0.44259109480625347,0.0982055028008307,True,True
sm_boundary,20261306,0.0,0.21348122899276767,0.21348122899276767,4.414527748934079,4.201046519941311,0.054879092272578804,True,True
sm_boundary,20261307,0.0,1.927538784987616,1.927538784987616,5.56224456297467,3.634705777987054,0.029343057411290674,True,True
sm_boundary,20261308,0.0,0.11857499225629997,0.11857499225629997,2.8039236316091785,2.6853486393528785,0.0145531139786402,True,True
sm_boundary,20261309,0.0,2.110068940046194,2.110068940046194,7.47977854194453,5.369709601898336,0.0357787494367542,True,True
sm_boundary,20261310,0.0,0.621379563828147,0.621379563828147,4.129614392579894,3.508234828751747,0.09605729045128265,True,True
sm_boundary,20261311,0.0,2.9446747149667476,2.9446747149667476,4.188010387109172,1.243335672142424,0.0902190692788824,True,True
sm_boundary,20261312,0.0,12.927713935669926,12.927713935669926,14.82170795192186,1.8939940162519344,0.10462768641587179,True,True
sm_boundary,20261313,0.0,1.1407699084714782,1.1407699084714782,2.519995158551276,1.3792252500797977,0.035819060083674345,True,True
sm_boundary,20261314,0.0,0.6838196118450164,0.6838196118450164,2.1702039164758213,1.486384304630805,0.0875059934154594,True,True
sm_boundary,20261315,0.0,15.47572728911225,15.47572728911225,16.56341354681354,1.0876862577012891,0.1982145513875225,True,True
sm_boundary,20261316,0.0,4.055785076760727,4.055785076760727,7.209447374558385,3.1536622977976583,0.08212572954685866,True,True
sm_boundary,20261317,0.0,4.208921606251622,4.208921606251622,10.34909011826501,6.140168512013388,0.060514777643398646,True,True
sm_boundary,20261318,0.0,7.100688562148376,7.100688562148376,8.80019567231488,1.699507110166504,0.13845573632612582,True,True
sm_boundary,20261319,0.0,4.658216180098661,4.658216180098661,5.7486750146833785,1.0904588345847173,0.17482490945127807,True,True
sm_boundary,20261320,0.0,7.551784063103613,7.551784063103613,11.056691614459135,3.5049075513555223,0.15240414051106035,True,True
sm_boundary,20261321,0.0,6.569857384035096,6.569857384035096,8.57594656043764,2.006089176402543,0.15642762901217408,True,True
sm_boundary,20261322,0.0,4.521903722301574,4.521903722301574,7.071690158932052,2.5497864366304777,0.15582387305136525,True,True
sm_boundary,20261323,0.0,8.125432815311989,8.125432815311989,16.25485945004835,8.129426634736362,0.19552709355785927,True,True
sm_boundary,20261324,0.0,1.646085629500326,1.646085629500326,2.7215556646620196,1.0754700351616935,0.09829916768633577,True,True
sm_boundary,20261325,0.0,1.4649653019260622,1.4649653019260622,9.838668401959945,8.373703100033882,0.12470672865640435,True,True
sm_boundary,20261326,0.0,9.90684867474556e-10,9.90684867474556e-10,6.717718799320128,6.717718798329443,1.0412000213670364e-06,True,True
sm_boundary,20261327,0.0,6.2814369040725815,6.2814369040725815,17.076447859318307,10.795010955245726,0.11580569581232181,True,True
sm_boundary,20261328,0.0,0.6167427939630308,0.6167427939630308,3.6422773922218377,3.025534598258807,0.06229848046833247,True,True
sm_boundary,20261329,0.0,0.5740373324009211,0.5740373324009211,2.659926154290934,2.0858888218900127,0.04986528801283304,True,True
sm_boundary,20261330,0.0,4.684443881653569,4.684443881653569,6.674547930842362,1.9901040491887931,0.14166498905712685,True,True
sm_boundary,20261331,0.0,1.2887230166106765,1.2887230166106765,6.720830928947804,5.432107912337128,0.023740332170595468,True,True
sm_boundary,20261332,0.0,1.147001338230775,1.147001338230775,2.602430124478354,1.4554287862475788,0.0868422123470651,True,True
sm_boundary,20261333,0.0,0.8268585593270172,0.8268585593270172,2.8269950626646647,2.0001365033376475,0.11543326344234013,True,True
sm_boundary,20261334,0.0,4.19281204295884,4.19281204295884,8.039195133083975,3.846383090125135,0.1617827539000286,True,True
sm_boundary,20261335,0.0,6.080714911851948,6.080714911851948,9.702395939822733,3.6216810279707845,0.1065678578781092,True,True
sm_boundary,20261336,0.0,5.627095604762184,5.627095604762184,9.998502630984337,4.371407026222153,0.10477801959346492,True,True
sm_boundary,20261337,0.0,4.2960147046380035,4.2960147046380035,6.836832412776816,2.540817708138812,0.1509740325945273,True,True
sm_boundary,20261338,0.0,4.995985125452114,4.995985125452114,7.720745263251532,2.7247601377994184,0.08928833941870686,True,True
sm_boundary,20261339,0.0,1.6562367030896334,1.6562367030896334,7.027519548186165,5.371282845096531,0.09069650681062383,True,True
sm_boundary,20261340,0.0,3.19391004806781,3.19391004806781,3.7475362013556164,0.5536261532878064,0.05615170666139503,True,True
sm_boundary,20261341,0.0,3.8157173256759083,3.8157173256759083,7.0165920133924935,3.2008746877165852,0.16225578303937038,True,True
sm_boundary,20261342,0.0,2.3959123372010707,2.3959123372010707,5.470795684540115,3.0748833473390444,0.11119586540454482,True,True
sm_boundary,20261343,0.0,0.1252538653572628,0.1252538653572628,0.7874547723412866,0.6622009069840238,0.024554596610636935,True,True
sm_boundary,20261344,0.0,1.4897654992557516,1.4897654992557516,10.144979207106523,8.655213707850772,0.052032413156583114,True,True
sm_boundary,20261345,0.0,2.934071443632499,2.934071443632499,3.623109268596316,0.6890378249638172,0.07942075036014352,True,True
sm_boundary,20261346,0.0,3.2679825926234614,3.2679825926234614,15.518019535973679,12.250036943350217,0.08902139696923217,True,True
sm_boundary,20261347,0.0,5.025713322555502,5.025713322555502,5.9422319433988635,0.9165186208433613,0.16374141660580854,True,True
sm_boundary,20261348,0.0,3.6528417636542385,3.6528417636542385,4.448799043458768,0.7959572798045299,0.10741350402284411,True,True
sm_boundary,20261349,0.0,2.5630897845039193,2.5630897845039193,3.6222144908065177,1.0591247063025984,0.10969980592365543,True,True
sm_boundary,20261350,0.0,5.409187859149707,5.409187859149707,6.2184048052276015,0.809216946077894,0.07163557677108846,True,True
sm_boundary,20261351,0.0,6.870653755532919,6.870653755532919,13.612784233995173,6.742130478462254,0.14214755696678005,True,True
sm_boundary,20261352,0.0,1.7402304801790018,1.7402304801790018,3.7643279419193316,2.02409746174033,0.04653896786734566,True,True
sm_boundary,20261353,0.0,4.794072543040135,4.794072543040135,5.4998434204172675,0.7057708773771325,0.13445920032685282,True,True
sm_boundary,20261354,0.0,10.293220131310107,10.293220131310107,16.010303576083576,5.7170834447734675,0.13276974254032653,True,True
sm_boundary,20261355,0.0,3.3098764123338738,3.3098764123338738,5.95604617835236,2.6461697660184864,0.1611026381424877,True,True
sm_boundary,20261356,0.0,1.0192282424845445,1.0192282424845445,5.3593569088373165,4.340128666352772,0.11595036135207001,True,True
sm_boundary,20261357,0.0,2.213147285382221,2.213147285382221,5.23842863686486,3.025281351482639,0.06361295269106285,True,True
sm_boundary,20261358,0.0,4.348037510723194,4.348037510723194,7.203273950423835,2.855236439700641,0.11808319275132796,True,True
sm_boundary,20261359,0.0,1.9626583835561755,1.9626583835561755,4.692017880228609,2.7293594966724335,0.05121929291824494,True,True
sm_boundary,20261360,0.0,3.109566331417639,3.109566331417639,9.046584483205176,5.937018151787537,0.0576724011331387,True,True
sm_boundary,20261361,0.0,3.5064357794819245,3.5064357794819245,6.247184574546968,2.7407487950650435,0.13079877866349918,True,True
sm_boundary,20261362,0.0,0.4760428392574802,0.4760428392574802,0.818085889891959,0.34204305063447876,0.07088922225221705,True,True
sm_boundary,20261363,0.0,2.916138799983865,2.916138799983865,4.892232670519076,1.9760938705352107,0.13116238162725877,True,True
sm_boundary,20261364,0.0,2.0095172962288403,2.0095172962288403,3.788803792051846,1.779286495823006,0.09735781939163124,True,True
sm_boundary,20261365,0.0,0.12265170427732652,0.12265170427732652,1.465541394608918,1.3428896903315914,0.06931830933627871,True,True
sm_boundary,20261366,0.0,1.1839986746801539,1.1839986746801539,3.0289804681484545,1.8449817934683006,0.08826723052427808,True,True
sm_boundary,20261367,0.0,5.925487908382061,5.925487908382061,10.319157801832674,4.393669893450613,0.04183166742809142,True,True
sm_boundary,20261368,0.0,6.525155490126209,6.525155490126209,10.932080516997667,4.406925026871458,0.03837951054675802,True,True
sm_boundary,20261369,0.0,1.875857442996951,1.875857442996951,12.626269095064693,10.750411652067742,0.11334601604410374,True,True
sm_boundary,20261370,0.0,0.8355118020262959,0.8355118020262959,2.3171846842163535,1.4816728821900575,0.11649819298188138,True,True
sm_boundary,20261371,0.0,8.654526499208455,8.654526499208455,9.245578489824172,0.5910519906157168,0.1070175421428758,True,True
sm_boundary,20261372,0.0,1.7167478239494223,1.7167478239494223,10.60610066318832,8.889352839238898,0.10413597484969118,True,True
sm_boundary,20261373,0.0,2.1164384827049005,2.1164384827049005,7.596387882371253,5.479949399666353,0.13998432484379228,True,True
sm_boundary,20261374,0.0,5.121362268075886,5.121362268075886,8.80002374428438,3.678661476208493,0.12200582305129852,True,True
sm_boundary,20261375,0.0,2.349632111879079,2.349632111879079,7.131901622643899,4.78226951076482,0.12959652918276315,True,True
sm_boundary,20261376,0.0,0.8115965274040029,0.8115965274040029,6.297577057898621,5.4859805304946185,0.023542775117879937,True,True
sm_boundary,20261377,0.0,4.410817590923816,4.410817590923816,4.911770977287564,0.5009533863637476,0.14388755847802848,True,True
sm_boundary,20261378,0.0,5.1239102185595105,5.1239102185595105,9.026107792946297,3.9021975743867863,0.1589799521582573,True,True
sm_boundary,20261379,0.0,0.9942564612116662,0.9942564612116662,3.1046781201575664,2.1104216589459,0.06300886974002981,True,True
sm_boundary,20261380,0.0,3.510917965995183,3.510917965995183,4.823113273690377,1.3121953076951942,0.08043992955663055,True,True
sm_boundary,20261381,0.0,4.552857294489684,4.552857294489684,6.5000459931052745,1.9471886986155909,0.09088225474706267,True,True
sm_boundary,20261382,0.0,2.979308640372528,2.979308640372528,4.019111367227729,1.039802726855201,0.06047558017187915,True,True
sm_boundary,20261383,0.0,1.4468968611089514,1.4468968611089514,4.323666968769137,2.8767701076601857,0.0279495475948482,True,True
sm_boundary,20261384,0.0,2.078139274883989,2.078139274883989,3.5779772750177505,1.4998380001337615,0.08782692363655409,True,True
sm_boundary,20261385,0.0,1.3348874469384509,1.3348874469384509,3.2826502031442715,1.9477627562058206,0.12029748421604722,True,True
sm_boundary,20261386,0.0,7.244012339168583,7.244012339168583,13.052414761036943,5.80840242186836,0.1507004990953307,True,True
sm_boundary,20261387,0.0,0.9470080168728705,0.9470080168728705,5.430602918792502,4.4835949019196315,0.10821237975886201,True,True
sm_boundary,20261388,0.0,7.624979394223907,7.624979394223907,10.886434424404932,3.261455030181026,0.11845790742301905,True,True
sm_boundary,20261389,0.0,10.862998749755555,10.862998749755555,15.630244621742508,4.767245871986954,0.2206012284280992,True,True
sm_boundary,20261390,0.0,9.982853744794538,9.982853744794538,14.981591575199761,4.998737830405224,0.17276269919100232,True,True
sm_boundary,20261391,0.0,3.679057034704867,3.679057034704867,4.7405272118817265,1.0614701771768595,0.07755190285995382,True,True
sm_boundary,20261392,0.0,2.9335673616812388,2.9335673616812388,4.026512844946232,1.0929454832649939,0.12643585797602303,True,True
sm_boundary,20261393,0.0,3.957017942515822,3.957017942515822,4.217813226258694,0.2607952837428723,0.12344004201573429,True,True
sm_boundary,20261394,0.0,1.8426002754742368,1.8426002754742368,4.901822787543363,3.0592225120691263,0.13823911961427185,True,True
sm_boundary,20261395,0.0,1.4959110043061383,1.4959110043061383,3.363383248816703,1.8674722445105647,0.08606999652486738,True,True
sm_boundary,20261396,0.0,4.193302518619028,4.193302518619028,9.024822025093266,4.831519506474239,0.0689218564658211,True,True
sm_boundary,20261397,0.0,1.3695353179779783,1.3695353179779783,2.0486376277646294,0.6791023097866511,0.07266738988516781,True,True
sm_boundary,20261398,0.0,4.470044602067879,4.470044602067879,7.214199120625979,2.7441545185581004,0.08477620449041927,True,True
sm_boundary,20261399,0.0,1.7395617242138561,1.7395617242138561,5.303933642402232,3.5643719181883755,0.12837452883747047,True,True
sm_boundary,20261400,0.0,0.7320398765007141,0.7320398765007141,8.571884752231282,7.839844875730568,0.08012878650941736,True,True
sm_boundary,20261401,0.0,2.355431236828748,2.355431236828748,6.627794760981107,4.272363524152359,0.06057140557056659,True,True
sm_boundary,20261402,0.0,2.579389910968259,2.579389910968259,3.8724369542569588,1.2930470432886998,0.12475653135711533,True,True
sm_boundary,20261403,0.0,1.3855119457639469,1.3855119457639469,3.4283154280992694,2.0428034823353225,0.07841391323160408,True,True
sm_boundary,20261404,0.0,3.5937952062070377,3.5937952062070377,4.426714952849741,0.8329197466427032,0.12774823141477565,True,True
sm_boundary,20261405,0.0,2.4222743477318436,2.4222743477318436,3.1115548713578463,0.6892805236260027,0.15259283643819194,True,True
sm_boundary,20261406,0.0,0.12740052676270786,0.12740052676270786,11.965386741173248,11.83798621441054,0.07163315339581577,True,True
sm_boundary,20261407,0.0,6.284081512424041,6.284081512424041,7.468996762260668,1.1849152498366269,0.08600383582073796,True,True
sm_boundary,20261408,0.0,0.32849941849803055,0.32849941849803055,1.8108833413720453,1.4823839228740148,0.06220384019319882,True,True
sm_boundary,20261409,0.0,3.269740804713999,3.269740804713999,9.723056453045166,6.453315648331166,0.07429183940475478,True,True
sm_boundary,20261410,0.0,3.4176790882997263,3.4176790882997263,8.102082208883973,4.684403120584246,0.11812914077406086,True,True
sm_boundary,20261411,0.0,3.260393943439521,3.260393943439521,7.773171461869074,4.512777518429553,0.09517028222611736,True,True
sm_boundary,20261412,0.0,5.941396951497875,5.941396951497875,11.282943678052629,5.341546726554753,0.1705637817208831,True,True
sm_boundary,20261413,0.0,1.368736235463075e-10,1.368736235463075e-10,9.544714655957579,9.544714655820705,1.0000000013815511e-06,True,True
sm_boundary,20261414,0.0,3.1209644582199703,3.1209644582199703,8.87115021765699,5.750185759437019,0.1355902217917077,True,True
sm_boundary,20261415,0.0,2.860459241415462,2.860459241415462,6.437351074182298,3.576891832766836,0.09699794871341992,True,True
sm_boundary,20261416,0.0,14.601135325572331,14.601135325572331,15.154378043965403,0.5532427183930724,0.17858649432769527,True,True
sm_boundary,20261417,0.0,2.2271930463431038,2.2271930463431038,4.1905148496388716,1.9633218032957678,0.03109038831149167,True,True
sm_boundary,20261418,0.0,5.628808273185927,5.628808273185927,6.655041745663594,1.0262334724776676,0.11380109454178866,True,True
sm_boundary,20261419,0.0,6.129801716048229,6.129801716048229,7.214043254694244,1.0842415386460147,0.14544547796952162,True,True
sm_boundary,20261420,0.0,1.9980656751594124,1.9980656751594124,6.07672240488385,4.078656729724438,0.06580997774287874,True,True
sm_boundary,20261421,0.0,2.035167112720344,2.035167112720344,5.905639150005579,3.8704720372852353,0.09272510959473507,True,True
sm_boundary,20261422,0.0,2.696978217229736,2.696978217229736,4.340017829725764,1.643039612496028,0.12418623565633898,True,True
sm_boundary,20261423,0.0,2.8331457054260394,2.8331457054260394,5.2382513256734535,2.405105620247414,0.11755977882307249,True,True
sm_boundary,20261424,0.0,1.980720828587188,1.980720828587188,8.701299267846204,6.720578439259016,0.12146392742590614,True,True
sm_boundary,20261425,0.0,0.6632671902064384,0.6632671902064384,7.874170100822768,7.21090291061633,0.10995268309765328,True,True
sm_boundary,20261426,0.0,6.008997517749906,6.008997517749906,9.819629935157417,3.8106324174075112,0.16082518692893868,True,True
sm_boundary,20261427,0.0,12.409770164783538,12.409770164783538,12.614625159528734,0.20485499474519642,0.1847576165499301,True,True
sm_boundary,20261428,0.0,1.1707949982562051,1.1707949982562051,1.46472521298249,0.2939302147262847,0.06580424146417506,True,True
sm_boundary,20261429,0.0,0.4149089987341519,0.4149089987341519,9.323767628819319,8.908858630085167,0.08964550750009233,True,True
sm_boundary,20261430,0.0,1.3181169777744157,1.3181169777744157,3.143962552898339,1.825845575123923,0.057424689570151594,True,True
sm_boundary,20261431,0.0,3.2032239450451687,3.2032239450451687,4.7413192905522745,1.5380953455071058,0.10627568428603434,True,True
sm_boundary,20261432,0.0,4.742907179905367,4.742907179905367,8.395319225701646,3.6524120457962796,0.15268281115037854,True,True
sm_boundary,20261433,0.0,4.452125083832336,4.452125083832336,4.746408133852929,0.29428305002059335,0.12536408617888764,True,True
sm_boundary,20261434,0.0,7.850961842354816,7.850961842354816,9.791223044268317,1.9402612019135015,0.12411308207994395,True,True
sm_boundary,20261435,0.0,4.420709698878872,4.420709698878872,6.934865435061195,2.514155736182324,0.11926811857647981,True,True
sm_boundary,20261436,0.0,1.398593425315243,1.398593425315243,3.6558882729525957,2.2572948476373527,0.09998128796778331,True,True
sm_boundary,20261437,0.0,2.5869608426389643,2.5869608426389643,3.4015704085397154,0.8146095659007513,0.11638450225334805,True,True
sm_boundary,20261438,0.0,4.947477938852487,4.947477938852487,9.302886819609892,4.3554088807574045,0.13394961443429038,True,True
sm_boundary,20261439,0.0,0.542517230172963,0.542517230172963,2.3012726658107763,1.7587554356378132,0.08862194072257563,True,True
sm_boundary,20261440,0.0,5.6620780936554045,5.6620780936554045,14.355697841439113,8.693619747783709,0.14280958707512784,True,True
sm_boundary,20261441,0.0,2.052770534712148,2.052770534712148,6.4760000677350265,4.423229533022878,0.05853210640808541,True,True
sm_boundary,20261442,0.0,2.737820466576342,2.737820466576342,9.354759519445807,6.616939052869465,0.12125017382169986,True,True
sm_boundary,20261443,0.0,2.8581135459341,2.8581135459341,5.372091645798864,2.5139780998647643,0.08800642028691107,True,True
sm_boundary,20261444,0.0,0.26980455207800436,0.26980455207800436,5.46010496337015,5.190300411292146,0.018040152792997286,True,True
sm_boundary,20261445,0.0,2.811706387066825,2.811706387066825,5.807741025920337,2.996034638853512,0.08670873935326877,True,True
sm_boundary,20261446,0.0,6.716941102566988,6.716941102566988,11.810749345558602,5.093808242991614,0.1487734628964512,True,True
sm_boundary,20261447,0.0,6.188273697885852,6.188273697885852,6.352305644219268,0.16403194633341578,0.04342768130790075,True,True
sm_boundary,20261448,0.0,1.0578231640700788,1.0578231640700788,4.8738804617935525,3.8160572977234737,0.09268660183300235,True,True
sm_boundary,20261449,0.0,8.029716429903981,8.029716429903981,13.702300950070702,5.672584520166721,0.14548020559539362,True,True
sm_boundary,20261450,0.0,3.1853897029657134,3.1853897029657134,5.983398266012643,2.79800856304693,0.06091492738774338,True,True
sm_boundary,20261451,0.0,5.9685156117823945,5.9685156117823945,6.241339797727171,0.2728241859447769,0.16813812263456548,True,True
sm_boundary,20261452,0.0,4.1520934308408615,4.1520934308408615,5.278554995383442,1.1264615645425806,0.08799295862433337,True,True
sm_boundary,20261453,0.0,8.442230817824814,8.442230817824814,9.438847041066378,0.9966162232415627,0.18743457594571614,True,True
sm_boundary,20261454,0.0,5.073559268686711,5.073559268686711,5.350745802262308,0.2771865335755974,0.10470082205220312,True,True
sm_boundary,20261455,0.0,0.06637998200884221,0.06637998200884221,1.9082196619753609,1.8418396799665187,0.012833613901652366,True,True
sm_boundary,20261456,0.0,8.226476322782643,8.226476322782643,8.460178646289025,0.23370232350638093,0.07416417939569483,True,True
sm_boundary,20261457,0.0,1.8711822423684294,1.8711822423684294,5.772235540682802,3.9010532983143724,0.12723220887714357,True,True
sm_boundary,20261458,0.0,0.9533590886351263,0.9533590886351263,1.068430976337294,0.11507188770216756,0.044822640504779014,True,True
sm_boundary,20261459,0.0,0.007046502008819289,0.007046502008819289,10.539253146538442,10.532206644529623,0.03236263098449497,True,True
sm_boundary,20261460,0.0,1.3606091770044824,1.3606091770044824,4.136164110117173,2.7755549331126907,0.10039003839238746,True,True
sm_boundary,20261461,0.0,1.288598774050599,1.288598774050599,3.830486527969973,2.541887753919374,0.12745848173971583,True,True
sm_boundary,20261462,0.0,0.17685285894676905,0.17685285894676905,6.259219480296737,6.082366621349968,0.016276752118420685,True,True
sm_boundary,20261463,0.0,1.775655234759372,1.775655234759372,4.599490472572908,2.8238352378135363,0.07802951829427417,True,True
sm_boundary,20261464,0.0,8.032622363134243,8.032622363134243,9.641948495684426,1.609326132550183,0.14087036438652523,True,True
sm_boundary,20261465,0.0,2.233061979863936,2.233061979863936,4.634066708028708,2.4010047281647724,0.08760267522219817,True,True
sm_boundary,20261466,0.0,0.0,-2.312630087430989e-10,5.824255474928258,5.824255475159521,1.0000000013815511e-06,True,True
sm_boundary,20261467,0.0,0.0,-1.3769430040611041e-11,4.891482667466706,4.891482667480475,1.0000000013815511e-06,True,True
sm_boundary,20261468,0.0,8.460971139226945,8.460971139226945,9.554281361972174,1.0933102227452285,0.14998312399070285,True,True
sm_boundary,20261469,0.0,3.1122290824705496,3.1122290824705496,8.413615440076768,5.301386357606218,0.09521313075398004,True,True
sm_boundary,20261470,0.0,2.0174945021031743,2.0174945021031743,4.370907407444278,2.353412905341104,0.09644482155362741,True,True
sm_boundary,20261471,0.0,4.71092266080011,4.71092266080011,6.9281054478214585,2.2171827870213483,0.05179395785426949,True,True
sm_boundary,20261472,0.0,4.873444040916288,4.873444040916288,7.166493556320603,2.2930495154043142,0.1712948453927973,True,True
sm_boundary,20261473,0.0,1.9529859674104089,1.9529859674104089,2.6368873840781886,0.6839014166677797,0.11727991470559442,True,True
sm_boundary,20261474,0.0,2.0515324907523595,2.0515324907523595,7.657713929280898,5.606181438528538,0.07377377129482919,True,True
sm_boundary,20261475,0.0,4.799569035928645,4.799569035928645,12.033477929158591,7.2339088932299465,0.11929685489513794,True,True
sm_boundary,20261476,0.0,3.0178401864494426,3.0178401864494426,5.869875934126595,2.8520357476771525,0.08465507716421734,True,True
sm_boundary,20261477,0.0,0.011035232287233576,0.011035232287233576,5.866301485961048,5.855266253673815,0.09326049129237118,True,True
sm_boundary,20261478,0.0,0.4944867362316221,0.4944867362316221,4.194972105840429,3.7004853696088067,0.09762449015765569,True,True
sm_boundary,20261479,0.0,1.006972283335017e-10,1.006972283335017e-10,2.536660006345798,2.536660006245101,1.0000000013815511e-06,True,True
sm_boundary,20261480,0.0,8.460673731001483,8.460673731001483,13.576794278958502,5.116120547957019,0.1327964733913146,True,True
sm_boundary,20261481,0.0,6.205167017830846,6.205167017830846,6.321592271466276,0.11642525363543071,0.15614850583094567,True,True
sm_boundary,20261482,0.0,4.44142701188586,4.44142701188586,8.053399501093264,3.6119724892074028,0.16059550750337617,True,True
sm_boundary,20261483,0.0,5.8209191645579885,5.8209191645579885,9.26726294259652,3.4463437780385324,0.06082109102002676,True,True
sm_boundary,20261484,0.0,2.6974278209277642,2.6974278209277642,5.161979764812073,2.4645519438843086,0.03126423869097618,True,True
sm_boundary,20261485,0.0,2.2108139847702217,2.2108139847702217,4.275761545614655,2.064947560844433,0.03148434184007536,True,True
sm_boundary,20261486,0.0,0.7634323146437263,0.7634323146437263,2.5426459914718604,1.7792136768281341,0.06675265076758924,True,True
sm_boundary,20261487,0.0,1.2697025442449021,1.2697025442449021,2.7202251163161852,1.450522572071283,0.11392612290839176,True,True
sm_boundary,20261488,0.0,9.412140771933963,9.412140771933963,18.071651078658547,8.659510306724584,0.2036027730095179,True,True
sm_boundary,20261489,0.0,1.3470610951757678,1.3470610951757678,4.783951860607907,3.436890765432139,0.04239217249706257,True,True
sm_boundary,20261490,0.0,3.7425649100079337,3.7425649100079337,7.049531551510078,3.306966641502144,0.13608770573428708,True,True
sm_boundary,20261491,0.0,4.006933043330742,4.006933043330742,5.253031872179394,1.2460988288486523,0.0722456165130512,True,True
sm_boundary,20261492,0.0,3.517617901206903,3.517617901206903,4.556041054323935,1.0384231531170323,0.037244715995622076,True,True
sm_boundary,20261493,0.0,2.8405813588327895,2.8405813588327895,6.963628603045217,4.123047244212428,0.06093414809875107,True,True
sm_boundary,20261494,0.0,0.0,-8.784173388676209e-11,2.1211779249584737,2.1211779250463154,1.0000000013815511e-06,True,True
sm_boundary,20261495,0.0,2.0134839149713155,2.0134839149713155,3.3293706759358317,1.3158867609645164,0.09771165389980911,True,True
sm_boundary,20261496,0.0,3.0162776737421932,3.0162776737421932,4.441393561686557,1.4251158879443642,0.11665352187297995,True,True
sm_boundary,20261497,0.0,8.105286429387505,8.105286429387505,11.164830392082916,3.059543962695411,0.16042525137793817,True,True
sm_boundary,20261498,0.0,6.013582953102452,6.013582953102452,7.003534819100869,0.9899518659984177,0.04058555307718145,True,True
sm_boundary,20261499,0.0,3.980299111184163,3.980299111184163,4.526680271828708,0.5463811606445451,0.09256402314418345,True,True
sm_boundary,20261500,0.0,0.6763105637484264,0.6763105637484264,2.371725570556729,1.6954150068083027,0.0936059141504169,True,True
sm_boundary,20261501,0.0,7.1069342122787695,7.1069342122787695,9.092797584439278,1.9858633721605088,0.06508181179576071,True,True
sm_boundary,20261502,0.0,2.318560319077764,2.318560319077764,2.9342303339265055,0.6156700148487413,0.10277948108118076,True,True
sm_boundary,20261503,0.0,0.8516011412233506,0.8516011412233506,2.2851339291893007,1.43353278796595,0.11022252487972817,True,True
sm_boundary,20261504,0.0,2.3806182741673956,2.3806182741673956,7.043120155597236,4.66250188142984,0.05822113038176079,True,True
sm_boundary,20261505,0.0,3.1235120558333116,3.1235120558333116,4.813111712650873,1.689599656817561,0.1312001787127748,True,True
sm_boundary,20261506,0.0,7.672649352792419,7.672649352792419,9.481096435987968,1.8084470831955495,0.16545938776746563,True,True
sm_boundary,20261507,0.0,3.1396286289887865,3.1396286289887865,9.385529272456658,6.245900643467872,0.14178618035755552,True,True
sm_boundary,20261508,0.0,4.571714601450749,4.571714601450749,6.313637841461482,1.7419232400107332,0.04705142764305194,True,True
sm_boundary,20261509,0.0,7.6128918727897865,7.6128918727897865,7.864427089532337,0.2515352167425508,0.09439422092217187,True,True
sm_boundary,20261510,0.0,4.24665956718007,4.24665956718007,5.306246517754717,1.059586950574647,0.09540119983798989,True,True
sm_boundary,20261511,0.0,3.38410434843344,3.38410434843344,6.4832665984094655,3.0991622499760254,0.1252341044007401,True,True
sm_boundary,20261512,0.0,8.480500524128296,8.480500524128296,10.333345196780922,1.8528446726526253,0.08879358385117297,True,True
sm_boundary,20261513,0.0,1.0995852394385528,1.0995852394385528,8.49603791303382,7.396452673595268,0.08964470846185454,True,True
sm_boundary,20261514,0.0,3.3922411730280544e-05,3.3922411730280544e-05,4.5229761631561765,4.522942240744446,0.00037363407473988216,True,True
sm_boundary,20261515,0.0,2.720223611512642,2.720223611512642,3.856924994997489,1.1367013834848467,0.13337468441830097,True,True
sm_boundary,20261516,0.0,1.5043559154325457,1.5043559154325457,5.086524125524385,3.5821682100918397,0.13826104778801884,True,True
sm_boundary,20261517,0.0,16.21412406046035,16.21412406046035,18.381824307989387,2.1677002475290355,0.16067649664739778,True,True
sm_boundary,20261518,0.0,4.013425427477334,4.013425427477334,8.455029276879225,4.441603849401891,0.11390151148853726,True,True
sm_boundary,20261519,0.0,1.9870577841204984,1.9870577841204984,5.871353473553972,3.8842956894334737,0.06617179414470734,True,True
sm_boundary,20261520,0.0,1.079933561609968,1.079933561609968,3.664214595404083,2.584281033794115,0.11046498804387962,True,True
sm_boundary,20261521,0.0,0.0,-2.4729374104026647e-10,2.83669118042675,2.836691180674044,1.0000000013815511e-06,True,True
sm_boundary,20261522,0.0,2.1115650043348726,2.1115650043348726,2.9861739503209237,0.8746089459860512,0.1136230985103911,True,True
sm_boundary,20261523,0.0,3.1836333206736818,3.1836333206736818,9.54622959331256,6.3625962726388785,0.15269748759294385,True,True
sm_boundary,20261524,0.0,1.9336717505025982,1.9336717505025982,2.2127745430736043,0.2791027925710061,0.12414376314357287,True,True
sm_boundary,20261525,0.0,3.642165075829652,3.642165075829652,6.340882048861962,2.69871697303231,0.15419336907901293,True,True
sm_boundary,20261526,0.0,2.4595654768717172,2.4595654768717172,5.5986018064092535,3.1390363295375363,0.13650329421240473,True,True
sm_boundary,20261527,0.0,0.7463907511417354,0.7463907511417354,1.869551153957402,1.1231604028156665,0.021012004525578682,True,True
sm_boundary,20261528,0.0,1.1042787506239553,1.1042787506239553,2.506063975452346,1.4017852248283909,0.09045788356456494,True,True
sm_boundary,20261529,0.0,0.7871353484670749,0.7871353484670749,11.787809269983498,11.000673921516423,0.10711124577768,True,True
sm_boundary,20261530,0.0,6.150517126851167,6.150517126851167,11.453081606932088,5.302564480080921,0.14531944873690814,True,True
sm_boundary,20261531,0.0,13.100847173928278,13.100847173928278,13.114997846637806,0.014150672709527173,0.19762059640192506,True,True
sm_boundary,20261532,0.0,0.7062887576180632,0.7062887576180632,6.694825559029136,5.9885368014110725,0.07791875465530065,True,True
sm_boundary,20261533,0.0,2.392678324279754,2.392678324279754,5.673711315363523,3.281032991083769,0.032859190729366036,True,True
sm_boundary,20261534,0.0,12.962770113939346,12.962770113939346,15.784487616185949,2.821717502246602,0.16947752469872543,True,True
sm_boundary,20261535,0.0,7.450464017307094,7.450464017307094,10.240581398255014,2.79011738094792,0.17421724097604827,True,True
sm_boundary,20261536,0.0,4.24942579963479,4.24942579963479,8.677654757412629,4.428228957777839,0.17076888039879287,True,True
sm_boundary,20261537,0.0,6.691880906036687,6.691880906036687,8.641628136158866,1.9497472301221792,0.08628115502651446,True,True
sm_boundary,20261538,0.0,1.9312124166659936,1.9312124166659936,7.7150689129793175,5.783856496313324,0.09803984546944536,True,True
sm_boundary,20261539,0.0,4.355734991060643,4.355734991060643,6.747321064919717,2.3915860738590737,0.08895813315503731,True,True
sm_boundary,20261540,0.0,2.2308348181568354,2.2308348181568354,2.8474072229725786,0.6165724048157434,0.1170635054930601,True,True
sm_boundary,20261541,0.0,6.702937132291387,6.702937132291387,16.182496498555466,9.479559366264079,0.1272108214637496,True,True
sm_boundary,20261542,0.0,2.3170379255418583,2.3170379255418583,3.244464802588199,0.9274268770463406,0.08617026321975278,True,True
sm_boundary,20261543,0.0,5.84115538542772,5.84115538542772,7.117980671581409,1.2768252861536897,0.1539885295276031,True,True
sm_boundary,20261544,0.0,9.024821176603181,9.024821176603181,9.412716880053528,0.3878957034503473,0.11350804289556736,True,True
sm_boundary,20261545,0.0,1.3900436569991284,1.3900436569991284,4.2277977509831945,2.837754093984066,0.10121590738986516,True,True
sm_boundary,20261546,0.0,2.044827706447453,2.044827706447453,4.362954098784818,2.3181263923373647,0.08378179435853192,True,True
sm_boundary,20261547,0.0,3.2253813765515025,3.2253813765515025,5.251827362933005,2.0264459863815025,0.15661604372918142,True,True
sm_boundary,20261548,0.0,4.771472106313013e-11,4.771472106313013e-11,15.33026297642752,15.330262976379805,1.0000000013815511e-06,True,True
sm_boundary,20261549,0.0,12.642251854809087,12.642251854809087,14.09061119003475,1.4483593352256616,0.14774054563444938,True,True
sm_boundary,20261550,0.0,2.4239250908925563,2.4239250908925563,2.638354824295841,0.2144297334032849,0.13532944586199797,True,True
sm_boundary,20261551,0.0,6.446350133014356,6.446350133014356,6.956328360448131,0.5099782274337755,0.1587115678553256,True,True
sm_boundary,20261552,0.0,3.005771685493712,3.005771685493712,4.707055062237512,1.7012833767437994,0.028792171823323918,True,True
sm_boundary,20261553,0.0,4.530005918709462,4.530005918709462,4.999180423001606,0.46917450429214413,0.06799262713425543,True,True
sm_boundary,20261554,0.0,1.0169682396566708,1.0169682396566708,6.163126779968538,5.146158540311867,0.024720232682419335,True,True
sm_boundary,20261555,0.0,1.9950690085409941,1.9950690085409941,3.7825039742905666,1.7874349657495725,0.09358506930546816,True,True
sm_boundary,20261556,0.0,0.09623154241918819,0.09623154241918819,6.714985938288233,6.618754395869045,0.05086042894002498,True,True
sm_boundary,20261557,0.0,3.5487795191615445,3.5487795191615445,3.9432791798277527,0.39449966066620834,0.14126843423870522,True,True
sm_boundary,20261558,0.0,1.270506325837042,1.270506325837042,7.778141700879012,6.50763537504197,0.059225661231736615,True,True
sm_boundary,20261559,0.0,5.097150618921956,5.097150618921956,6.851823283887683,1.7546726649657263,0.15140280625225677,True,True
sm_boundary,20261560,0.0,5.465175326347136,5.465175326347136,14.840566786832552,9.375391460485416,0.04188924958099452,True,True
sm_boundary,20261561,0.0,2.9881831396362437,2.9881831396362437,6.936469058258167,3.9482859186219232,0.06425615831671043,True,True
sm_boundary,20261562,0.0,1.7876101843170664,1.7876101843170664,2.9098514506740623,1.1222412663569958,0.11818238407980201,True,True
sm_boundary,20261563,0.0,4.660356780355918,4.660356780355918,6.337031476783402,1.6766746964274837,0.12556036561594972,True,True
sm_boundary,20261564,0.0,0.39569723690765013,0.39569723690765013,6.51231688320567,6.11661964629802,0.0197229610895713,True,True
sm_boundary,20261565,0.0,6.0272625888217,6.0272625888217,11.627491190296343,5.600228601474643,0.17561029678274082,True,True
sm_boundary,20261566,0.0,4.203172440276513,4.203172440276513,5.578148454100891,1.3749760138243776,0.13255390182167362,True,True
sm_boundary,20261567,0.0,9.040108027401395,9.040108027401395,10.056073809955837,1.0159657825544417,0.17866328562914346,True,True
sm_boundary,20261568,0.0,2.754893795832236,2.754893795832236,4.389461264086499,1.634567468254263,0.11410242223952878,True,True
sm_boundary,20261569,0.0,2.446031329700272,2.446031329700272,3.4457743064540844,0.9997429767538122,0.11417140622775605,True,True
sm_boundary,20261570,0.0,1.3767980772119697,1.3767980772119697,3.7596989501372056,2.382900872925236,0.05674350039235954,True,True
sm_boundary,20261571,0.0,3.7356540944687175,3.7356540944687175,15.335844205282246,11.600190110813529,0.12222499516155688,True,True
sm_boundary,20261572,0.0,6.371745582237362,6.371745582237362,7.7549267073069,1.3831811250695383,0.0616209412108388,True,True
sm_boundary,20261573,0.0,7.162859901132654,7.162859901132654,10.17439410352257,3.0115342023899156,0.13262658946071543,True,True
sm_boundary,20261574,0.0,0.536403832103062,0.536403832103062,5.015402099635752,4.47899826753269,0.020987786149775464,True,True
sm_boundary,20261575,0.0,4.723162024049811,4.723162024049811,15.474386312899348,10.751224288849537,0.15728740568680116,True,True
sm_boundary,20261576,0.0,1.5461326478084212,1.5461326478084212,4.012615953168877,2.4664833053604562,0.08655879975540781,True,True
sm_boundary,20261577,0.0,3.6276887392824575,3.6276887392824575,5.702900985562033,2.075212246279576,0.13219672081002823,True,True
sm_boundary,20261578,0.0,3.705309135201687,3.705309135201687,9.400255602258959,5.694946467057272,0.15309418938056912,True,True
sm_boundary,20261579,0.0,5.271166256466423,5.271166256466423,6.272026456726744,1.0008602002603204,0.11214727095243235,True,True
sm_boundary,20261580,0.0,5.0628926026069445,5.0628926026069445,9.29725639384096,4.234363791234016,0.034369547205006325,True,True
sm_boundary,20261581,0.0,2.814735481421951,2.814735481421951,4.81601746870677,2.001281987284819,0.07712332154202017,True,True
sm_boundary,20261582,0.0,9.669005215040373,9.669005215040373,10.3190778148501,0.6500725998097274,0.1608753176589568,True,True
sm_boundary,20261583,0.0,3.4325730200056137,3.4325730200056137,7.567321256890644,4.13474823688503,0.10801405251241285,True,True
sm_boundary,20261584,0.0,7.364853887044777,7.364853887044777,10.070296437425988,2.70544255038121,0.15655541413921387,True,True
sm_boundary,20261585,0.0,13.636390447607763,13.636390447607763,19.619748511120953,5.98335806351319,0.11313144634408186,True,True
sm_boundary,20261586,0.0,7.170997500791697,7.170997500791697,8.482005720153559,1.3110082193618624,0.12991686069416536,True,True
sm_boundary,20261587,0.0,2.531643153913193,2.531643153913193,7.796177139635081,5.264533985721888,0.12210880789086534,True,True
sm_boundary,20261588,0.0,1.4117150213419614,1.4117150213419614,1.5317610193992979,0.12004599805733647,0.06934850462773376,True,True
sm_boundary,20261589,0.0,11.393719189151561,11.393719189151561,16.78175035843834,5.38803116928678,0.2100356994670885,True,True
sm_boundary,20261590,0.0,3.666574844228095,3.666574844228095,6.771296752419859,3.104721908191764,0.1138195727943348,True,True
sm_boundary,20261591,0.0,3.1258273405551735,3.1258273405551735,3.7824089438695654,0.656581603314392,0.08977598437809503,True,True
sm_boundary,20261592,0.0,1.242253234762309,1.242253234762309,9.963534267508445,8.721281032746136,0.02890301684609062,True,True
sm_boundary,20261593,0.0,0.26241706155655287,0.26241706155655287,5.77612226166382,5.5137052001072675,0.07565618043363745,True,True
sm_boundary,20261594,0.0,18.076156777309247,18.076156777309247,19.74303756858843,1.6668807912791848,0.15718118521437635,True,True
sm_boundary,20261595,0.0,3.3050029023697167,3.3050029023697167,7.979651620192177,4.6746487178224605,0.06803424517806185,True,True
sm_boundary,20261596,0.0,2.609522872348532,2.609522872348532,3.728117137293497,1.1185942649449652,0.03547058881719265,True,True
sm_boundary,20261597,0.0,3.500620272842992,3.500620272842992,4.2412612810872155,0.7406410082442237,0.10275844487410687,True,True
sm_boundary,20261598,0.0,7.100167817100023,7.100167817100023,8.05506255072363,0.9548947336236067,0.1574388593016245,True,True
sm_boundary,20261599,0.0,1.863872834192879,1.863872834192879,4.567642869034468,2.7037700348415887,0.07791718029359813,True,True
sm_boundary,20261600,0.0,10.816406010007011,10.816406010007011,14.882630529766871,4.06622451975986,0.1683087502336685,True,True
sm_boundary,20261601,0.0,2.3654245797233413,2.3654245797233413,6.48105541804261,4.115630838319269,0.07292773201450363,True,True
sm_boundary,20261602,0.0,3.1525137613784846,3.1525137613784846,3.8702640220969933,0.7177502607185089,0.08007651384474845,True,True
sm_boundary,20261603,0.0,1.6965753684021836,1.6965753684021836,5.76068384533813,4.064108476935947,0.053242676446051254,True,True
sm_boundary,20261604,0.0,4.290319386243693,4.290319386243693,5.00370036840003,0.7133809821563362,0.09322874933559352,True,True
sm_boundary,20261605,0.0,9.3752465937206,9.3752465937206,18.79965538697849,9.42440879325789,0.10273671808394223,True,True
sm_boundary,20261606,0.0,10.821551709856879,10.821551709856879,11.583286047084751,0.7617343372278722,0.05753929124236126,True,True
sm_boundary,20261607,0.0,3.670823294008011,3.670823294008011,4.326460122538636,0.6556368285306249,0.13449063038191822,True,True
sm_boundary,20261608,0.0,0.1843187751816604,0.1843187751816604,6.058992164372455,5.874673389190795,0.07509052265910916,True,True
sm_boundary,20261609,0.0,1.6165663288752228,1.6165663288752228,3.5707452945627667,1.954178965687544,0.0921342926381194,True,True
sm_boundary,20261610,0.0,1.5403552121722912,1.5403552121722912,2.794213390586557,1.2538581784142657,0.07284259314337453,True,True
sm_boundary,20261611,0.0,8.286873707580767,8.286873707580767,10.698382176283948,2.411508468703181,0.13658786360383784,True,True
sm_boundary,20261612,0.0,5.135944733910804,5.135944733910804,5.552049548486156,0.41610481457535226,0.13625225656424075,True,True
sm_boundary,20261613,0.0,7.992482173105303,7.992482173105303,8.220242862606275,0.2277606895009716,0.11923741777729688,True,True
sm_boundary,20261614,0.0,8.113286126729076,8.113286126729076,14.017874248541919,5.904588121812842,0.17021389348350083,True,True
sm_boundary,20261615,0.0,0.279625475152236,0.279625475152236,5.979196742002526,5.69957126685029,0.050892303238372814,True,True
sm_boundary,20261616,0.0,2.1528078308262084,2.1528078308262084,4.470665862473738,2.3178580316475297,0.10426604670356769,True,True
sm_boundary,20261617,0.0,4.51836237883655,4.51836237883655,7.1821862355271975,2.663823856690647,0.080328919210469,True,True
sm_boundary,20261618,0.0,1.9874825819544661,1.9874825819544661,2.7350891916941857,0.7476066097397196,0.09675196627377906,True,True
sm_boundary,20261619,0.0,2.3767106222927143,2.3767106222927143,9.767140666939925,7.390430044647211,0.10240218466772806,True,True
sm_boundary,20261620,0.0,3.2689827370601394,3.2689827370601394,4.788006994677657,1.5190242576175177,0.12985829975571198,True,True
sm_boundary,20261621,0.0,7.1974462878942225,7.1974462878942225,8.042748416795984,0.8453021289017618,0.16572858968041365,True,True
sm_boundary,20261622,0.0,3.136529370758714,3.136529370758714,5.635683001965031,2.499153631206317,0.06707014906967941,True,True
sm_boundary,20261623,0.0,8.772449433536167e-11,8.772449433536167e-11,4.3002643054983585,4.300264305410634,1.000000001381543e-06,True,True
sm_boundary,20261624,0.0,2.672214593591871,2.672214593591871,4.45896754520841,1.7867529516165392,0.1406447799252388,True,True
sm_boundary,20261625,0.0,8.162299996978124,8.162299996978124,9.585293439932467,1.422993442954344,0.04240080672950171,True,True
sm_boundary,20261626,0.0,2.258387020092911,2.258387020092911,2.756035606246705,0.49764858615379426,0.05277877393282133,True,True
sm_boundary,20261627,0.0,3.4560444395635495,3.4560444395635495,7.441268412729,3.985223973165451,0.03750503988946019,True,True
sm_boundary,20261628,0.0,4.314847191183664,4.314847191183664,5.6621538502300695,1.3473066590464056,0.1474564148470835,True,True
sm_boundary,20261629,0.0,3.226034441850835,3.226034441850835,5.004344960221273,1.778310518370438,0.13794284209740687,True,True
sm_boundary,20261630,0.0,6.274396827991198,6.274396827991198,13.314638691366122,7.040241863374924,0.10452406156964023,True,True
sm_boundary,20261631,0.0,1.8648014157688682,1.8648014157688682,8.820512917501231,6.955711501732363,0.06887769466821578,True,True
sm_boundary,20261632,0.0,3.7914984823895397,3.7914984823895397,8.015244235933856,4.223745753544317,0.1671550604811965,True,True
sm_boundary,20261633,0.0,4.214886952754469,4.214886952754469,8.888809388455424,4.6739224357009554,0.16216116437787928,True,True
sm_boundary,20261634,0.0,8.166351630942268,8.166351630942268,14.067046762807799,5.900695131865531,0.15787160736287206,True,True
sm_boundary,20261635,0.0,4.778247195952973,4.778247195952973,5.52798624537934,0.7497390494263669,0.08025229636684084,True,True
sm_boundary,20261636,0.0,13.472797576414212,13.472797576414212,17.935038481024186,4.462240904609974,0.18086979478963194,True,True
sm_boundary,20261637,0.0,10.716106232701073,10.716106232701073,16.567543149791653,5.85143691709058,0.11959771957561743,True,True
sm_boundary,20261638,0.0,4.111010481699212,4.111010481699212,5.167385496860622,1.0563750151614104,0.1675145129952175,True,True
sm_boundary,20261639,0.0,0.16490311625745535,0.16490311625745535,0.7788872056360333,0.613984089378578,0.016054375431240556,True,True
sm_boundary,20261640,0.0,4.055234196451972,4.055234196451972,4.230265209260368,0.17503101280839667,0.06663595417302894,True,True
sm_boundary,20261641,0.0,7.479665272185068,7.479665272185068,11.772851241030708,4.2931859688456395,0.11104960895789821,True,True
sm_boundary,20261642,0.0,0.8559111061711993,0.8559111061711993,1.6428701757346282,0.786959069563429,0.11762754076340677,True,True
sm_boundary,20261643,0.0,3.410836504336551,3.410836504336551,6.542899627776787,3.1320631234402363,0.0546620156592172,True,True
sm_boundary,20261644,0.0,1.279661868664547,1.279661868664547,5.076670724157988,3.797008855493441,0.11274706941778662,True,True
sm_boundary,20261645,0.0,5.206826844805115,5.206826844805115,6.3385819539794515,1.1317551091743365,0.0864324231172387,True,True
sm_boundary,20261646,0.0,4.736922333738512,4.736922333738512,7.569792263893954,2.832869930155442,0.126392399980378,True,True
sm_boundary,20261647,0.0,9.704908475922725,9.704908475922725,10.329270795139237,0.6243623192165119,0.21277414633062058,True,True
sm_boundary,20261648,0.0,2.181792981155927,2.181792981155927,5.085052283702198,2.903259302546271,0.09168853550587217,True,True
sm_boundary,20261649,0.0,5.1174696975511775,5.1174696975511775,6.811335855653923,1.6938661581027454,0.15725612060580121,True,True
sm_boundary,20261650,0.0,0.1732573296021802,0.1732573296021802,2.934107480268408,2.760850150666228,0.01609535873181338,True,True
sm_boundary,20261651,0.0,5.238858335218296,5.238858335218296,6.62856485781788,1.389706522599584,0.11921860923459644,True,True
sm_boundary,20261652,0.0,9.852226674509588,9.852226674509588,14.323996911159991,4.471770236650403,0.18534700748055116,True,True
sm_boundary,20261653,0.0,2.6716033692638135,2.6716033692638135,9.792510874010258,7.1209075047464445,0.07574537088879725,True,True
sm_boundary,20261654,0.0,2.7905500479053007,2.7905500479053007,6.075888718201948,3.285338670296647,0.1494998216643199,True,True
sm_boundary,20261655,0.0,4.507593701577439,4.507593701577439,5.84729523654423,1.3397015349667918,0.1383986081190979,True,True
sm_boundary,20261656,0.0,1.2245643387823066,1.2245643387823066,2.4012235329323763,1.1766591941500697,0.12041271737310942,True,True
sm_boundary,20261657,0.0,4.357563051523135,4.357563051523135,7.3014832157979646,2.9439201642748296,0.12464749298404017,True,True
sm_boundary,20261658,0.0,3.039844315511875,3.039844315511875,12.184265531765753,9.144421216253878,0.062221214188457954,True,True
sm_boundary,20261659,0.0,4.583546372060186,4.583546372060186,8.96857604700045,4.385029674940264,0.11035907420371936,True,True
sm_boundary,20261660,0.0,3.087902397291314,3.087902397291314,6.631001609912124,3.5430992126208096,0.07055735382042982,True,True
sm_boundary,20261661,0.0,2.576046228567,2.576046228567,8.310033855111303,5.7339876265443035,0.05409500167307143,True,True
sm_boundary,20261662,0.0,4.08026219357218,4.08026219357218,17.542337535802695,13.462075342230515,0.14671887780637546,True,True
sm_boundary,20261663,0.0,0.13069247478315482,0.13069247478315482,5.981268479392492,5.850576004609337,0.014535704716421845,True,True
sm_boundary,20261664,0.0,5.721271261666397,5.721271261666397,10.033550181207866,4.31227891954147,0.13010824141805397,True,True
sm_boundary,20261665,0.0,3.20414189366098,3.20414189366098,6.865334333484151,3.6611924398231714,0.07772047851042245,True,True
sm_boundary,20261666,0.0,1.6861042470801983,1.6861042470801983,5.197454255444718,3.51135000836452,0.05587188825739154,True,True
sm_boundary,20261667,0.0,2.028061849818796,2.028061849818796,15.257639632909477,13.229577783090681,0.11814777691822352,True,True
sm_boundary,20261668,0.0,5.302613509612929,5.302613509612929,5.750809076447632,0.44819556683470246,0.11418338321062955,True,True
sm_boundary,20261669,0.0,0.4899779406599656,0.4899779406599656,3.240833754613529,2.7508558139535633,0.0953142508194684,True,True
sm_boundary,20261670,0.0,4.995825972193267,4.995825972193267,9.871854074984512,4.876028102791245,0.0683618436425618,True,True
sm_boundary,20261671,0.0,1.831807950282479,1.831807950282479,3.8375166268354564,2.0057086765529775,0.0539505105644847,True,True
sm_boundary,20261672,0.0,3.1389969951432537,3.1389969951432537,8.574180385147713,5.435183390004459,0.10521072924767072,True,True
sm_boundary,20261673,0.0,1.409824149862784,1.409824149862784,4.680697519271982,3.2708733694091983,0.11423263468894765,True,True
sm_boundary,20261674,0.0,1.2764157710599378,1.2764157710599378,7.835354753962012,6.558938982902074,0.025817226651850496,True,True
sm_boundary,20261675,0.0,4.11734726604382,4.11734726604382,7.754365261492698,3.6370179954488777,0.1629302932751402,True,True
sm_boundary,20261676,0.0,2.8072691224104656,2.8072691224104656,5.370181771600802,2.562912649190336,0.05350205192321284,True,True
sm_boundary,20261677,0.0,1.6346111046083314,1.6346111046083314,6.025604960563925,4.390993855955593,0.09590849318933141,True,True
sm_boundary,20261678,0.0,3.9679518712931934,3.9679518712931934,6.254345943947421,2.286394072654228,0.07983790321764904,True,True
sm_boundary,20261679,0.0,5.530140892743143,5.530140892743143,6.412094727253196,0.8819538345100534,0.1384701744271434,True,True
sm_boundary,20261680,0.0,9.193997439587719,9.193997439587719,16.251176481960506,7.0571790423727885,0.06703987262767228,True,True
sm_boundary,20261681,0.0,3.4296150911606276,3.4296150911606276,15.048439557247764,11.618824466087137,0.13245187615115947,True,True
sm_boundary,20261682,0.0,2.0810170783275885,2.0810170783275885,2.4194709179630673,0.3384538396354788,0.07098054347139233,True,True
sm_boundary,20261683,0.0,5.626513645731459,5.626513645731459,5.920189156659234,0.2936755109277749,0.0990133759854839,True,True
sm_boundary,20261684,0.0,4.173406314682298,4.173406314682298,9.900761721630996,5.727355406948698,0.09743277467477302,True,True
sm_boundary,20261685,0.0,5.384600150226698,5.384600150226698,13.352012655920282,7.967412505693584,0.11277395243561164,True,True
sm_boundary,20261686,0.0,3.9194977624204332,3.9194977624204332,6.55261611393712,2.6331183515166865,0.05210089033828851,True,True
sm_boundary,20261687,0.0,6.226003387475606,6.226003387475606,10.97517901155054,4.749175624074935,0.18354214624648343,True,True
sm_boundary,20261688,0.0,8.363858560347094,8.363858560347094,12.284481204302235,3.920622643955142,0.15506447419931468,True,True
sm_boundary,20261689,0.0,6.547434240359419,6.547434240359419,9.994208346744085,3.4467741063846664,0.056243546074811884,True,True
sm_boundary,20261690,0.0,4.1750266072561395,4.1750266072561395,4.905466925734759,0.730440318478619,0.06560172259521782,True,True
sm_boundary,20261691,0.0,1.1142488673641928,1.1142488673641928,3.4853477775382196,2.3710989101740267,0.09368573061035067,True,True
sm_boundary,20261692,0.0,2.7008570687763602,2.7008570687763602,4.005812544919025,1.304955476142665,0.0834595903841127,True,True
sm_boundary,20261693,0.0,1.7493921895975597,1.7493921895975597,3.682546224312607,1.9331540347150473,0.11025352434760932,True,True
sm_boundary,20261694,0.0,2.9191801374263067,2.9191801374263067,3.631134333806799,0.7119541963804924,0.07140855142543104,True,True
sm_boundary,20261695,0.0,2.1836319637033546,2.1836319637033546,4.607424410624727,2.4237924469213725,0.033077345561613125,True,True
sm_boundary,20261696,0.0,2.77467386158025,2.77467386158025,3.1409268031511406,0.36625294157089044,0.06895015853747828,True,True
sm_boundary,20261697,0.0,5.606566030434905,5.606566030434905,7.7088652794622625,2.1022992490273573,0.09272290044875604,True,True
sm_boundary,20261698,0.0,2.1465562013026798,2.1465562013026798,6.5135109074154105,4.366954706112731,0.14330539461882916,True,True
sm_boundary,20261699,0.0,3.4737269186135187,3.4737269186135187,8.623088352983547,5.149361434370029,0.06822534210735995,True,True
sm_boundary,20261700,0.0,1.964412965757695,1.964412965757695,5.149670042049432,3.185257076291737,0.13278660615107196,True,True
sm_boundary,20261701,0.0,2.4576862609960664,2.4576862609960664,9.751767109143348,7.294080848147281,0.04597763131990741,True,True
sm_boundary,20261702,0.0,0.9404984871321931,0.9404984871321931,2.9665882319436863,2.026089744811493,0.041793883360378,True,True
sm_boundary,20261703,0.0,3.3364609439055184,3.3364609439055184,4.373761934796536,1.0373009908910178,0.14886921937036554,True,True
sm_boundary,20261704,0.0,0.0,-3.0108715520782425e-10,7.981752674531066,7.981752674832153,1.0000000013815511e-06,True,True
sm_boundary,20261705,0.0,3.7790168665730777,3.7790168665730777,7.300649870725805,3.5216330041527275,0.11752226814687676,True,True
sm_boundary,20261706,0.0,6.334621726954916,6.334621726954916,9.360617908033458,3.0259961810785416,0.16931115308024033,True,True
sm_boundary,20261707,0.0,4.5953612168719316,4.5953612168719316,6.618379154610803,2.0230179377388717,0.13201876090973144,True,True
sm_boundary,20261708,0.0,6.406860878703399,6.406860878703399,8.05001425929748,1.6431533805940812,0.07694878507877316,True,True
sm_boundary,20261709,0.0,4.441016860650597,4.441016860650597,9.856595301708449,5.415578441057852,0.056582814917566164,True,True
sm_boundary,20261710,0.0,2.88611270649721,2.88611270649721,10.725837652245463,7.839724945748253,0.07687491067050772,True,True
sm_boundary,20261711,0.0,4.756684825471934,4.756684825471934,4.9121054372491955,0.1554206117772609,0.11843566707613476,True,True
sm_boundary,20261712,0.0,4.071791701356222,4.071791701356222,14.55825396750296,10.486462266146738,0.16327138825531215,True,True
sm_boundary,20261713,0.0,1.6827984814539683,1.6827984814539683,6.108834945483211,4.4260364640292424,0.053120925367946714,True,True
sm_boundary,20261714,0.0,1.0835303823029365,1.0835303823029365,5.328483970109516,4.244953587806579,0.11571829700310723,True,True
sm_boundary,20261715,0.0,8.06492265081162,8.06492265081162,10.138990021117436,2.0740673703058166,0.11019598014624765,True,True
sm_boundary,20261716,0.0,1.0051006461895327,1.0051006461895327,3.3986736669278352,2.3935730207383026,0.07478164685380133,True,True
sm_boundary,20261717,0.0,3.535327320123202,3.535327320123202,5.33394899735565,1.7986216772324481,0.05530974524025341,True,True
sm_boundary,20261718,0.0,2.5277141988658656,2.5277141988658656,4.3006132874223795,1.7728990885565137,0.14744971019320735,True,True
sm_boundary,20261719,0.0,0.20881832509909382,0.20881832509909382,4.114522804079129,3.905704478980035,0.016945014116328858,True,True
sm_boundary,20261720,0.0,14.200088008250516,14.200088008250516,15.635902606365558,1.4358145981150432,0.21560345515489057,True,True
sm_boundary,20261721,0.0,0.9843034636457695,0.9843034636457695,3.0893794709485958,2.1050760073028263,0.09575723887161461,True,True
sm_boundary,20261722,0.0,2.5575355245930327,2.5575355245930327,8.823929324774404,6.266393800181372,0.11936430438681782,True,True
sm_boundary,20261723,0.0,0.9013589396497976,0.9013589396497976,3.3101803900146085,2.408821450364811,0.08119869753018434,True,True
sm_boundary,20261724,0.0,4.896185196137779,4.896185196137779,13.853082399669233,8.956897203531454,0.13244158962058533,True,True
sm_boundary,20261725,0.0,4.837839476713722,4.837839476713722,5.518160421157875,0.6803209444441529,0.10741100835911223,True,True
sm_boundary,20261726,0.0,3.8826218475965293,3.8826218475965293,5.310751631042624,1.4281297834460949,0.05938401081429599,True,True
sm_boundary,20261727,0.0,3.5980794104712603,3.5980794104712603,4.840054437800627,1.2419750273293668,0.12942419619926213,True,True
sm_boundary,20261728,0.0,2.754859589721988,2.754859589721988,5.73766795682509,2.9828083671031025,0.054337690090510676,True,True
sm_boundary,20261729,0.0,2.991131487043038,2.991131487043038,8.810570253536152,5.819438766493114,0.15219379639194308,True,True
sm_boundary,20261730,0.0,1.5070182694559664,1.5070182694559664,7.451269348145283,5.944251078689317,0.1315072251369268,True,True
sm_boundary,20261731,0.0,2.118169674247282,2.118169674247282,7.1803746852169095,5.0622050109696275,0.12082185147645778,True,True
sm_boundary,20261732,0.0,1.1173406138097937,1.1173406138097937,1.7810282277932061,0.6636876139834125,0.10963105189882602,True,True
sm_boundary,20261733,0.0,3.5734727147515915,3.5734727147515915,5.604261366574819,2.030788651823227,0.14108587609513942,True,True
sm_boundary,20261734,0.0,1.2982734217669658,1.2982734217669658,4.474913169865544,3.176639748098578,0.042320733796365875,True,True
sm_boundary,20261735,0.0,1.8527458299624122,1.8527458299624122,4.0324426597878595,2.1796968298254473,0.08889409409690785,True,True
sm_boundary,20261736,0.0,11.861072924998023,11.861072924998023,13.17248000379589,1.3114070787978676,0.06265165075587689,True,True
sm_boundary,20261737,0.0,5.297895921782766,5.297895921782766,5.440433690548675,0.1425377687659089,0.08976512247242864,True,True
sm_boundary,20261738,0.0,1.2333316019430813,1.2333316019430813,2.693410343948491,1.4600787420054098,0.11466782080583923,True,True
sm_boundary,20261739,0.0,5.893086950887456,5.893086950887456,6.389868139195661,0.49678118830820506,0.11238906128870814,True,True
sm_boundary,20261740,0.0,6.662963658622248,6.662963658622248,8.376711158072816,1.7137474994505677,0.12998897808247753,True,True
sm_boundary,20261741,0.0,0.8136469781944231,0.8136469781944231,2.534939402920467,1.7212924247260437,0.08090100983499565,True,True
sm_boundary,20261742,0.0,3.274859854945623,3.274859854945623,4.508303258374197,1.2334434034285746,0.04642953617216783,True,True
sm_boundary,20261743,0.0,4.9153052362501635,4.9153052362501635,6.277775754875417,1.362470518625254,0.1749538064643778,True,True
sm_boundary,20261744,0.0,3.8925634693668147,3.8925634693668147,5.798811166833113,1.9062476974662985,0.09427371449529179,True,True
sm_boundary,20261745,0.0,6.724827417219151,6.724827417219151,7.086673073889001,0.36184565666984936,0.1475868406875974,True,True
sm_boundary,20261746,0.0,0.5971058716415456,0.5971058716415456,7.482821846761599,6.885715975120053,0.021955013326416493,True,True
sm_boundary,20261747,0.0,3.0113503478025905,3.0113503478025905,9.762149291674225,6.750798943871635,0.12319678868857045,True,True
sm_boundary,20261748,0.0,4.524828983827776,4.524828983827776,5.446607121567874,0.9217781377400984,0.07966555952533448,True,True
sm_boundary,20261749,0.0,5.849098704851988,5.849098704851988,8.23894762597067,2.389848921118683,0.14422682853196198,True,True
sm_boundary,20261750,0.0,5.999102505243305,5.999102505243305,7.163324956711554,1.1642224514682489,0.15249031446906944,True,True
sm_boundary,20261751,0.0,3.674902145089882,3.674902145089882,6.907273239091861,3.2323710940019788,0.03430581071924209,True,True
sm_boundary,20261752,0.0,2.2241962128566404,2.2241962128566404,6.032121702213275,3.8079254893566348,0.08241413171652796,True,True
sm_boundary,20261753,0.0,5.716443331038714,5.716443331038714,9.196516097046292,3.480072766007578,0.06817979799477579,True,True
sm_boundary,20261754,0.0,2.0583748193117657,2.0583748193117657,6.2947259499369554,4.23635113062519,0.07666492434998264,True,True
sm_boundary,20261755,0.0,1.0911596565811355,1.0911596565811355,2.962704422981305,1.8715447664001696,0.04957775919095959,True,True
sm_boundary,20261756,0.0,3.0132372906055256,3.0132372906055256,6.659325389415248,3.646088098809723,0.05755361489671075,True,True
sm_boundary,20261757,0.0,0.4754423024349853,0.4754423024349853,1.4352914763133175,0.9598491738783322,0.06860847005207407,True,True
sm_boundary,20261758,0.0,4.490962786819738,4.490962786819738,8.326110014536278,3.8351472277165404,0.16527040372206692,True,True
sm_boundary,20261759,0.0,2.8361475493586816,2.8361475493586816,3.993614212901196,1.1574666635425144,0.13161146125679846,True,True
sm_boundary,20261760,0.0,4.717565671057153,4.717565671057153,6.886974908982945,2.1694092379257914,0.09912971850583954,True,True
sm_boundary,20261761,0.0,7.012048697123037,7.012048697123037,10.77175549305722,3.759706795934184,0.16727780015252247,True,True
sm_boundary,20261762,0.0,2.0801398491278023,2.0801398491278023,4.816718749051732,2.7365788999239293,0.13239363525324901,True,True
sm_boundary,20261763,0.0,1.3475335406656308,1.3475335406656308,5.794381510972054,4.446847970306423,0.0991377512007879,True,True
sm_boundary,20261764,0.0,1.0183017829208314,1.0183017829208314,6.4776886382713545,5.459386855350523,0.0752150057796738,True,True
sm_boundary,20261765,0.0,0.9494180681965986,0.9494180681965986,1.2993536466846987,0.3499355784881001,0.07215994169952958,True,True
sm_boundary,20261766,0.0,0.4200793428745544,0.4200793428745544,2.825709765525704,2.4056304226511496,0.08698331303036144,True,True
sm_boundary,20261767,0.0,5.442010286918414,5.442010286918414,6.153972554864429,0.7119622679460149,0.11829373141957229,True,True
sm_boundary,20261768,0.0,7.211040412434535,7.211040412434535,9.478297996296376,2.2672575838618414,0.1709812169297939,True,True
sm_boundary,20261769,0.0,5.440951232152862,5.440951232152862,9.017766043727903,3.5768148115750407,0.06903014585180066,True,True
sm_boundary,20261770,0.0,0.25777326710178583,0.25777326710178583,2.501111699566882,2.2433384324650962,0.01799151331459516,True,True
sm_boundary,20261771,0.0,2.2845371007896462,2.2845371007896462,6.668520809262019,4.383983708472373,0.08125867652794887,True,True
sm_boundary,20261772,0.0,0.4182395460466535,0.4182395460466535,1.7167082973916685,1.298468751345015,0.07133779695793106,True,True
sm_boundary,20261773,0.0,10.745179039399188,10.745179039399188,14.82626231507767,4.081083275678482,0.19578318937973113,True,True
sm_boundary,20261774,0.0,2.0102852239708886,2.0102852239708886,2.3632218222761825,0.35293659830529406,0.1314333060292974,True,True
sm_boundary,20261775,0.0,7.346914317158894,7.346914317158894,7.57888838941688,0.2319740722579866,0.09853046374598524,True,True
sm_boundary,20261776,0.0,2.58099642198884,2.58099642198884,3.590769143697385,1.0097727217085446,0.07286919663040634,True,True
sm_boundary,20261777,0.0,2.9079970781098137,2.9079970781098137,6.633056563272681,3.725059485162867,0.08588045837561607,True,True
sm_boundary,20261778,0.0,1.8168624671506075,1.8168624671506075,4.6709784546751525,2.854115987524545,0.09008566468537275,True,True
sm_boundary,20261779,0.0,0.35879161647481794,0.35879161647481794,5.880358368730685,5.521566752255867,0.04515051004037145,True,True
sm_boundary,20261780,0.0,15.70796820940883,15.70796820940883,28.957119867614676,13.249151658205845,0.11890085830380381,True,True
sm_boundary,20261781,0.0,2.684280661725147,2.684280661725147,4.217232621309316,1.532951959584169,0.03771817194999462,True,True
sm_boundary,20261782,0.0,3.615046701731856,3.615046701731856,4.975709354955832,1.360662653223976,0.0537489547277533,True,True
sm_boundary,20261783,0.0,4.635513743111912,4.635513743111912,5.722381187677007,1.0868674445650945,0.10689409778587974,True,True
sm_boundary,20261784,0.0,2.5124128104152152,2.5124128104152152,2.82805178974525,0.3156389793300347,0.056866115699948,True,True
sm_boundary,20261785,0.0,3.1564944808714666,3.1564944808714666,3.7081220193167823,0.5516275384453156,0.09087542373720962,True,True
sm_boundary,20261786,0.0,5.6127312411323995,5.6127312411323995,6.795288172095409,1.1825569309630097,0.1696737902219316,True,True
sm_boundary,20261787,0.0,2.2947146250826216,2.2947146250826216,3.378262183173671,1.0835475580910496,0.06751135288263538,True,True
sm_boundary,20261788,0.0,3.9423575686584726,3.9423575686584726,4.375018627958235,0.43266105929976195,0.1591627073872077,True,True
sm_boundary,20261789,0.0,1.5252864409916838,1.5252864409916838,2.538687978480916,1.0134015374892325,0.12152415788804155,True,True
sm_boundary,20261790,0.0,3.425671696450782,3.425671696450782,7.188546855989728,3.762875159538946,0.0852255372146112,True,True
sm_boundary,20261791,0.0,8.271154322741992,8.271154322741992,10.160001678734812,1.888847355992819,0.17613950339982606,True,True
sm_boundary,20261792,0.0,5.6445470102475035,5.6445470102475035,8.635925877976968,2.9913788677294644,0.16277135825043215,True,True
sm_boundary,20261793,0.0,3.7736455704620053,3.7736455704620053,6.2998169566097,2.5261713861476944,0.05904155525170171,True,True
sm_boundary,20261794,0.0,2.744054650726369,2.744054650726369,4.845993369866703,2.1019387191403336,0.06795296823107766,True,True
sm_boundary,20261795,0.0,3.833022502348892,3.833022502348892,9.483612013408715,5.650589511059823,0.059944971133849514,True,True
sm_boundary,20261796,0.0,6.88701537215064,6.88701537215064,12.442987388495293,5.555972016344653,0.09740108758851809,True,True
sm_boundary,20261797,0.0,1.4521152863884004,1.4521152863884004,2.69014138814668,1.2380261017582794,0.06464079856742332,True,True
sm_boundary,20261798,0.0,5.477328357287163,5.477328357287163,6.5747812063660795,1.0974528490789157,0.17936250783196467,True,True
sm_boundary,20261799,0.0,7.098998053595458,7.098998053595458,8.533966974465613,1.4349689208701555,0.16164002258221666,True,True
sm_boundary,20261800,0.0,2.9911637877025585,2.9911637877025585,3.6235773898311603,0.632413602128602,0.14280072683638734,True,True
sm_boundary,20261801,0.0,2.6276839625209125,2.6276839625209125,4.666910516130917,2.0392265536100047,0.06141784837379964,True,True
sm_boundary,20261802,0.0,3.05083735264943,3.05083735264943,3.69602480635313,0.6451874537036997,0.06760290323853094,True,True
sm_boundary,20261803,0.0,1.2559414899768093,1.2559414899768093,8.993498010068375,7.737556520091566,0.05302604514645534,True,True
sm_boundary,20261804,0.0,4.146447971097027,4.146447971097027,9.476287022233757,5.32983905113673,0.07609815796864201,True,True
observed_best_fit,21260805,0.14625086876157056,4.68992426156619,4.68992426156619,8.334872018117565,3.6449477565513755,0.0455991846730853,True,True
observed_best_fit,21260806,0.14625086876157056,0.8216819573052465,0.8216819573052465,5.813948191937362,4.992266234632115,0.10467830395924957,True,True
observed_best_fit,21260807,0.14625086876157056,0.5495492081709534,0.5495492081709534,2.0032607792432584,1.453711571072305,0.10599216785498375,True,True
observed_best_fit,21260808,0.14625086876157056,1.1504952112457207,1.1504952112457207,2.865043857204152,1.7145486459584314,0.18688199440208952,True,True
observed_best_fit,21260809,0.14625086876157056,0.3242460293098648,0.3242460293098648,1.9946233548523338,1.670377325542469,0.11899352122110893,True,True
observed_best_fit,21260810,0.14625086876157056,3.1350729151448817,3.1350729151448817,7.435979705494178,4.300906790349297,0.0911623275136106,True,True
observed_best_fit,21260811,0.14625086876157056,6.9775693880558265e-06,6.9775693880558265e-06,10.244658459797233,10.244651482227844,0.146338714911034,True,True
observed_best_fit,21260812,0.14625086876157056,0.7286149452802597,0.7286149452802597,3.492032176094215,2.763417230813955,0.1867098160647266,True,True
observed_best_fit,21260813,0.14625086876157056,0.8041547863417815,0.8041547863417815,6.011729811316944,5.207575024975163,0.09635064436533403,True,True
observed_best_fit,21260814,0.14625086876157056,5.169273098966594,5.169273098966594,7.326023050746187,2.156749951779593,0.2298520921083718,True,True
observed_best_fit,21260815,0.14625086876157056,0.7832165238548625,0.7832165238548625,4.309583410004686,3.5263668861498236,0.08923189757760684,True,True
observed_best_fit,21260816,0.14625086876157056,0.009558702215133441,0.009558702215133441,0.5965947590272701,0.5870360568121367,0.15161654482039444,True,True
observed_best_fit,21260817,0.14625086876157056,6.85115351331113,6.85115351331113,9.561623720522476,2.7104702072113467,0.23569310436984972,True,True
observed_best_fit,21260818,0.14625086876157056,0.0410812739472306,0.0410812739472306,1.8513817269508592,1.8103004530036286,0.15637433105335333,True,True
observed_best_fit,21260819,0.14625086876157056,1.3903457841278688,1.3903457841278688,3.628844726205588,2.2384989420777193,0.058602717304402856,True,True
observed_best_fit,21260820,0.14625086876157056,0.022758438379280932,0.022758438379280932,3.253295288670265,3.230536850290984,0.13796119585480027,True,True
observed_best_fit,21260821,0.14625086876157056,0.7538365959063658,0.7538365959063658,10.591555366790198,9.837718770883832,0.181356700199922,True,True
observed_best_fit,21260822,0.14625086876157056,0.0012775044444000017,0.0012775044444000017,5.902030827941741,5.900753323497341,0.14793908935795533,True,True
observed_best_fit,21260823,0.14625086876157056,1.043567510969356,1.043567510969356,5.800071202698399,4.756503691729043,0.19568413119222844,True,True
observed_best_fit,21260824,0.14625086876157056,1.1309475124947905,1.1309475124947905,1.5887363686632585,0.457788856168468,0.19007319077735035,True,True
observed_best_fit,21260825,0.14625086876157056,1.0974401091558548,1.0974401091558548,3.5761696876381137,2.478729578482259,0.1911233038704442,True,True
observed_best_fit,21260826,0.14625086876157056,5.559985923406591,5.559985923406591,8.092647637152144,2.532661713745553,0.12268440848472528,True,True
observed_best_fit,21260827,0.14625086876157056,0.06235406712719804,0.06235406712719804,2.4315191324910863,2.3691650653638883,0.1356095452354952,True,True
observed_best_fit,21260828,0.14625086876157056,0.8193122582819394,0.8193122582819394,1.0050672754709802,0.1857550171890408,0.08359008042607653,True,True
observed_best_fit,21260829,0.14625086876157056,0.28763890076589327,0.28763890076589327,5.104604127688061,4.816965226922168,0.16917454669032966,True,True
observed_best_fit,21260830,0.14625086876157056,0.03057374731479623,0.03057374731479623,3.559301796985095,3.5287280496702986,0.13761862717148052,True,True
observed_best_fit,21260831,0.14625086876157056,0.21431600786538807,0.21431600786538807,3.8632002505469516,3.6488842426815635,0.16694041515351124,True,True
observed_best_fit,21260832,0.14625086876157056,0.6358231874768405,0.6358231874768405,1.0068963835843636,0.3710731961075231,0.18113493004139078,True,True
observed_best_fit,21260833,0.14625086876157056,0.02862948304210633,0.02862948304210633,2.2065813794222064,2.1779518963801,0.14062037353240117,True,True
observed_best_fit,21260834,0.14625086876157056,4.335925697919268,4.335925697919268,6.121333957159586,1.7854082592403182,0.22627332807751177,True,True
observed_best_fit,21260835,0.14625086876157056,1.9286259535120456,1.9286259535120456,6.909813717377086,4.981187763865041,0.20656552136270193,True,True
observed_best_fit,21260836,0.14625086876157056,2.168646448940904,2.168646448940904,3.7528395618225323,1.5841931128816285,0.21081977239404323,True,True
observed_best_fit,21260837,0.14625086876157056,0.4586693446927974,0.4586693446927974,1.6894839249644962,1.2308145802716988,0.17907944420881705,True,True
observed_best_fit,21260838,0.14625086876157056,0.633302291195518,0.633302291195518,6.198719731672334,5.565417440476816,0.1785036429067186,True,True
observed_best_fit,21260839,0.14625086876157056,0.08959685250542511,0.08959685250542511,0.19723654680841535,0.10763969430299024,0.16208461848248823,True,True
observed_best_fit,21260840,0.14625086876157056,0.025517991364221615,0.025517991364221615,8.517005986980319,8.491487995616097,0.13815307707460772,True,True
observed_best_fit,21260841,0.14625086876157056,0.17574667910151387,0.17574667910151387,7.481567887338429,7.305821208236915,0.1624754374529953,True,True
observed_best_fit,21260842,0.14625086876157056,1.2526460881083734,1.2526460881083734,3.7759082798510746,2.523262191742701,0.19828559693641223,True,True
observed_best_fit,21260843,0.14625086876157056,0.003736237070427584,0.003736237070427584,0.7329133160511562,0.7291770789807286,0.14319904621807844,True,True
observed_best_fit,21260844,0.14625086876157056,0.027333653682805326,0.027333653682805326,0.29422164397803957,0.26688799029523425,0.1550808906212767,True,True
observed_best_fit,21260845,0.14625086876157056,0.1868125809729939,0.1868125809729939,4.933434430878311,4.746621849905317,0.12024560793753306,True,True
observed_best_fit,21260846,0.14625086876157056,0.022339102794037835,0.022339102794037835,6.215679850972669,6.193340748178631,0.14018333275447709,True,True
observed_best_fit,21260847,0.14625086876157056,0.6702136928723297,0.6702136928723297,6.656712315680765,5.986498622808435,0.18177156760986315,True,True
observed_best_fit,21260848,0.14625086876157056,0.2862658206595112,0.2862658206595112,5.69050849007835,5.404242669418839,0.10813907361567922,True,True
observed_best_fit,21260849,0.14625086876157056,0.005304692967091462,0.005304692967091462,1.7181913399415536,1.7128866469744621,0.15042414048022237,True,True
observed_best_fit,21260850,0.14625086876157056,0.9941372046249903,0.9941372046249903,1.5114372816575328,0.5173000770325424,0.189982286153327,True,True
observed_best_fit,21260851,0.14625086876157056,1.4888475761827555,1.4888475761827555,3.621614160252726,2.1327665840699703,0.08160540057100389,True,True
observed_best_fit,21260852,0.14625086876157056,0.08193936088651377,0.08193936088651377,1.2047216863241381,1.1227823254376244,0.15996598689938246,True,True
observed_best_fit,21260853,0.14625086876157056,0.29565627256175375,0.29565627256175375,2.2550727449299504,1.9594164723681966,0.17580341498771532,True,True
observed_best_fit,21260854,0.14625086876157056,0.6543949161023618,0.6543949161023618,1.1530728362576284,0.4986779201552666,0.18433634580822875,True,True
observed_best_fit,21260855,0.14625086876157056,1.0473113516816788,1.0473113516816788,3.029588813171827,1.9822774614901484,0.1905585487254511,True,True
observed_best_fit,21260856,0.14625086876157056,1.3587365202156723,1.3587365202156723,5.0547956295753345,3.696059109359662,0.09328450398688629,True,True
observed_best_fit,21260857,0.14625086876157056,0.10762470111107936,0.10762470111107936,1.9099680348088066,1.8023433336977273,0.16336176822166437,True,True
observed_best_fit,21260858,0.14625086876157056,0.24700455224656492,0.24700455224656492,1.1287648335220712,0.8817602812755063,0.16710798503147717,True,True
observed_best_fit,21260859,0.14625086876157056,2.4312672107296693,2.4312672107296693,5.898464752435842,3.467197541706173,0.06747642369419195,True,True
observed_best_fit,21260860,0.14625086876157056,0.9326419584680039,0.9326419584680039,1.6421504472384312,0.7095084887704273,0.1907452059712333,True,True
observed_best_fit,21260861,0.14625086876157056,2.6948674517392517,2.6948674517392517,3.8331259877024206,1.1382585359631687,0.09819815355714402,True,True
observed_best_fit,21260862,0.14625086876157056,0.1329709393246281,0.1329709393246281,4.701085832282663,4.568114892958035,0.12808189847687565,True,True
observed_best_fit,21260863,0.14625086876157056,11.24945142230234,11.24945142230234,12.233689580037653,0.9842381577353133,0.07638846524555984,True,True
observed_best_fit,21260864,0.14625086876157056,0.06795297913294807,0.06795297913294807,5.685759687397969,5.617806708265021,0.13231120572229768,True,True
observed_best_fit,21260865,0.14625086876157056,2.1607942050431195,2.1607942050431195,7.587326649504843,5.426532444461723,0.08731477001811654,True,True
observed_best_fit,21260866,0.14625086876157056,0.26700106607660246,0.26700106607660246,3.2913613490964275,3.024360283019825,0.12499868609156514,True,True
observed_best_fit,21260867,0.14625086876157056,0.02652656121446828,0.02652656121446828,0.5350140056105395,0.5084874443960712,0.1345454620210004,True,True
observed_best_fit,21260868,0.14625086876157056,0.701156296554265,0.701156296554265,2.337770253172021,1.636613956617756,0.10066215599409216,True,True
observed_best_fit,21260869,0.14625086876157056,0.7480027257463107,0.7480027257463107,5.814368582269509,5.066365856523198,0.09674799772948968,True,True
observed_best_fit,21260870,0.14625086876157056,1.1571131905448642,1.1571131905448642,5.905627401343395,4.748514210798531,0.1925050132132029,True,True
observed_best_fit,21260871,0.14625086876157056,1.6837064289237964,1.6837064289237964,2.0775323259954286,0.3938258970716321,0.19526088711327028,True,True
observed_best_fit,21260872,0.14625086876157056,2.996293613953344,2.996293613953344,5.632869667167885,2.636576053214541,0.21629961131294653,True,True
observed_best_fit,21260873,0.14625086876157056,0.33389812152910014,0.33389812152910014,7.076546625029437,6.7426485035003365,0.172579555889926,True,True
observed_best_fit,21260874,0.14625086876157056,3.853231851636785,3.853231851636785,4.962625454124982,1.109393602488197,0.22581751258450639,True,True
observed_best_fit,21260875,0.14625086876157056,0.8921607124878888,0.8921607124878888,4.6411662446294875,3.7490055321415987,0.1374456239764352,True,True
observed_best_fit,21260876,0.14625086876157056,0.001053101604080453,0.001053101604080453,6.627425134683298,6.6263720330792175,0.1444939345886272,True,True
observed_best_fit,21260877,0.14625086876157056,0.730882762025848,0.730882762025848,3.7282664532521004,2.9973836912262524,0.18501132938073753,True,True
observed_best_fit,21260878,0.14625086876157056,0.01945521043636589,0.01945521043636589,6.930314242192051,6.9108590317556855,0.13847491670099235,True,True
observed_best_fit,21260879,0.14625086876157056,1.0274264684107637,1.0274264684107637,4.301864200498507,3.274437732087743,0.19735988790304357,True,True
observed_best_fit,21260880,0.14625086876157056,0.8248228519800633,0.8248228519800633,1.601282986678173,0.7764601346981097,0.18920203443310737,True,True
observed_best_fit,21260881,0.14625086876157056,0.1597226443654849,0.1597226443654849,5.8125618951704805,5.652839250804996,0.16784027631165865,True,True
observed_best_fit,21260882,0.14625086876157056,0.20641469472476115,0.20641469472476115,1.7849686621214784,1.5785539673967173,0.16902388938669874,True,True
observed_best_fit,21260883,0.14625086876157056,0.16921222166568767,0.16921222166568767,0.35433618116187066,0.185123959496183,0.12557640835183229,True,True
observed_best_fit,21260884,0.14625086876157056,0.026523057594878607,0.026523057594878607,0.14272917326386847,0.11620611566898986,0.1380549182583322,True,True
observed_best_fit,21260885,0.14625086876157056,0.5809208003061945,0.5809208003061945,4.361977032421613,3.781056232115419,0.17689070132086257,True,True
observed_best_fit,21260886,0.14625086876157056,0.08921266728719995,0.08921266728719995,0.474376606859931,0.38516393957273104,0.1589438075279446,True,True
observed_best_fit,21260887,0.14625086876157056,6.597764883978407,6.597764883978407,15.63410233779889,9.036337453820483,0.24413962404808412,True,True
observed_best_fit,21260888,0.14625086876157056,1.5093851586982483,1.5093851586982483,6.015524125401414,4.5061389667031655,0.19416204741290505,True,True
observed_best_fit,21260889,0.14625086876157056,0.6761215648969865,0.6761215648969865,1.3626029873244418,0.6864814224274554,0.11259084112650597,True,True
observed_best_fit,21260890,0.14625086876157056,1.3682485144086933,1.3682485144086933,1.7211747343672885,0.35292621995859513,0.07903166906886971,True,True
observed_best_fit,21260891,0.14625086876157056,0.9930725142336163,0.9930725142336163,3.376293000397113,2.3832204861634967,0.19683787546930687,True,True
observed_best_fit,21260892,0.14625086876157056,0.026834922799633176,0.026834922799633176,3.9143974872673057,3.8875625644676726,0.15478206962240054,True,True
observed_best_fit,21260893,0.14625086876157056,0.36150423073767257,0.36150423073767257,1.5817867660093583,1.2202825352716857,0.11175583274562408,True,True
observed_best_fit,21260894,0.14625086876157056,0.16031882206810355,0.16031882206810355,3.822934252856461,3.6626154307883576,0.1662310108364678,True,True
observed_best_fit,21260895,0.14625086876157056,0.001483338155799624,0.001483338155799624,0.2094782754546924,0.20799493729889276,0.1438312745511239,True,True
observed_best_fit,21260896,0.14625086876157056,0.2348690853314292,0.2348690853314292,0.4034316333272827,0.16856254799585352,0.17313512108242643,True,True
observed_best_fit,21260897,0.14625086876157056,0.04180030574030691,0.04180030574030691,1.5998838697627662,1.5580835640224593,0.15757291077553648,True,True
observed_best_fit,21260898,0.14625086876157056,0.4937063301440565,0.4937063301440565,5.011584566642751,4.517878236498695,0.17712156823241645,True,True
observed_best_fit,21260899,0.14625086876157056,0.005966082614843882,0.005966082614843882,0.5220850878569128,0.5161190052420689,0.1422151850345731,True,True
observed_best_fit,21260900,0.14625086876157056,0.05388563533860058,0.05388563533860058,3.1053620931980648,3.051476457859464,0.1573649300102816,True,True
observed_best_fit,21260901,0.14625086876157056,0.12196449116013319,0.12196449116013319,2.6213271700600442,2.499362678899911,0.13022780061029013,True,True
observed_best_fit,21260902,0.14625086876157056,2.401292217966656,2.401292217966656,14.77036500906888,12.369072791102225,0.06843720713671574,True,True
observed_best_fit,21260903,0.14625086876157056,1.5197202595147181,1.5197202595147181,3.7320937362748556,2.2123734767601375,0.1994616857795685,True,True
observed_best_fit,21260904,0.14625086876157056,2.681310339021195,2.681310339021195,2.7614891970023807,0.08017885798118557,0.21792222075601755,True,True
observed_best_fit,21260905,0.14625086876157056,0.001056195768055268,0.001056195768055268,6.721137502449153,6.720081306681098,0.1475823340798876,True,True
observed_best_fit,21260906,0.14625086876157056,2.0548467204179843,2.0548467204179843,2.166133289552194,0.11128656913420987,0.20514832080818782,True,True
observed_best_fit,21260907,0.14625086876157056,0.37596562416444,0.37596562416444,8.866466128756075,8.490500504591635,0.17197625780468864,True,True
observed_best_fit,21260908,0.14625086876157056,0.46899646984531085,0.46899646984531085,3.519188672802419,3.050192202957108,0.11025569323399638,True,True
observed_best_fit,21260909,0.14625086876157056,0.9358715941680241,0.9358715941680241,1.6434829057683427,0.7076113116003185,0.10135942488278663,True,True
observed_best_fit,21260910,0.14625086876157056,3.781258001607814,3.781258001607814,7.283394529583228,3.502136527975414,0.21631236673835774,True,True
observed_best_fit,21260911,0.14625086876157056,0.32705425897896956,0.32705425897896956,1.677874338378959,1.3508200793999894,0.16985795379954446,True,True
observed_best_fit,21260912,0.14625086876157056,0.04174673215257907,0.04174673215257907,1.544174438826708,1.502427706674129,0.13724489176692062,True,True
observed_best_fit,21260913,0.14625086876157056,0.9634232401753549,0.9634232401753549,5.478390428994437,4.5149671888190825,0.193104061586078,True,True
observed_best_fit,21260914,0.14625086876157056,0.4577962016446515,0.4577962016446515,2.2732420353098988,1.8154458336652473,0.1819093457449008,True,True
observed_best_fit,21260915,0.14625086876157056,1.3767988697826912,1.3767988697826912,4.128596584982867,2.7517977152001762,0.20037000546157602,True,True
observed_best_fit,21260916,0.14625086876157056,2.6639814529998285,2.6639814529998285,4.170688458350343,1.5067070053505143,0.21716258368755875,True,True
observed_best_fit,21260917,0.14625086876157056,0.9544344706218958,0.9544344706218958,1.8798230060225083,0.9253885354006125,0.10470313136059324,True,True
observed_best_fit,21260918,0.14625086876157056,0.32964799601139916,0.32964799601139916,3.6293548379241196,3.2997068419127205,0.11249736579208029,True,True
observed_best_fit,21260919,0.14625086876157056,0.4315822665952478,0.4315822665952478,2.8467714551328016,2.415189188537554,0.10213680802948082,True,True
observed_best_fit,21260920,0.14625086876157056,0.7224869743722129,0.7224869743722129,1.780244216114799,1.0577572417425862,0.18510239684015412,True,True
observed_best_fit,21260921,0.14625086876157056,0.5638589956176574,0.5638589956176574,2.583994506380411,2.0201355107627537,0.10905141168934565,True,True
observed_best_fit,21260922,0.14625086876157056,0.4315341926522902,0.4315341926522902,1.1076740332222146,0.6761398405699244,0.10502353149601285,True,True
observed_best_fit,21260923,0.14625086876157056,3.61282956577997,3.61282956577997,8.132359916565319,4.519530350785349,0.08567683273791289,True,True
observed_best_fit,21260924,0.14625086876157056,0.8479431682227387,0.8479431682227387,8.516154069240152,7.668210901017413,0.09876026036352935,True,True
observed_best_fit,21260925,0.14625086876157056,0.6802099796907178,0.6802099796907178,1.5467627197602023,0.8665527400694845,0.18104662363519705,True,True
observed_best_fit,21260926,0.14625086876157056,1.1988650912819199,1.1988650912819199,4.530348192794797,3.331483101512877,0.19555634484826478,True,True
observed_best_fit,21260927,0.14625086876157056,0.03305990602930908,0.03305990602930908,7.2052770361462946,7.1722171301169855,0.15482260549826868,True,True
observed_best_fit,21260928,0.14625086876157056,2.874026170758299,2.874026170758299,3.78142975248761,0.9074035817293111,0.21000445544628946,True,True
observed_best_fit,21260929,0.14625086876157056,0.06484676891839847,0.06484676891839847,1.5220582670474732,1.4572114981290747,0.13135306644266953,True,True
observed_best_fit,21260930,0.14625086876157056,0.10447410202990515,0.10447410202990515,4.849750859006532,4.745276756976627,0.08821451459450877,True,True
observed_best_fit,21260931,0.14625086876157056,2.8244968103253054,2.8244968103253054,3.645086058407566,0.8205892480822606,0.07767103769784439,True,True
observed_best_fit,21260932,0.14625086876157056,1.1771840863959433,1.1771840863959433,5.233220903802707,4.056036817406763,0.0802951719556437,True,True
observed_best_fit,21260933,0.14625086876157056,2.555136621621067,2.555136621621067,4.984261421853132,2.429124800232065,0.06952159468503347,True,True
observed_best_fit,21260934,0.14625086876157056,2.5564187162855196,2.5564187162855196,9.831528266343451,7.275109550057931,0.21153941957179673,True,True
observed_best_fit,21260935,0.14625086876157056,4.4327873285703365,4.4327873285703365,9.998039934515438,5.565252605945101,0.22347852751384656,True,True
observed_best_fit,21260936,0.14625086876157056,1.0991377181827744,1.0991377181827744,2.3308249566394235,1.231687238456649,0.11270665852195387,True,True
observed_best_fit,21260937,0.14625086876157056,2.5369916371469974,2.5369916371469974,3.6608715151564466,1.1238798780094492,0.2113248373443731,True,True
observed_best_fit,21260938,0.14625086876157056,0.0631268325821781,0.0631268325821781,1.4564547071591862,1.3933278745770081,0.15928569182060573,True,True
observed_best_fit,21260939,0.14625086876157056,0.469595258703851,0.469595258703851,2.368713481748446,1.899118223044595,0.18193399930772744,True,True
observed_best_fit,21260940,0.14625086876157056,0.3838719098592538,0.3838719098592538,3.9943173992940295,3.6104454894347757,0.17549615799492915,True,True
observed_best_fit,21260941,0.14625086876157056,0.0023391428163661576,0.0023391428163661576,0.207596055098402,0.20525691228203585,0.14375670399128765,True,True
observed_best_fit,21260942,0.14625086876157056,0.010398838880865569,0.010398838880865569,5.679748598418369,5.6693497595375035,0.1515888042801948,True,True
observed_best_fit,21260943,0.14625086876157056,4.044707064831954e-06,4.044707064831954e-06,3.8108116328608803,3.8108075881538155,0.14635630451584705,True,True
observed_best_fit,21260944,0.14625086876157056,0.2230694506078672,0.2230694506078672,2.476460344247524,2.253390893639657,0.16984876087265158,True,True
observed_best_fit,21260945,0.14625086876157056,0.48535753822172634,0.48535753822172634,3.0810636676453367,2.5957061294236103,0.1766319583594306,True,True
observed_best_fit,21260946,0.14625086876157056,0.6689085917844082,0.6689085917844082,5.281589369507259,4.612680777722851,0.10864943951736533,True,True
observed_best_fit,21260947,0.14625086876157056,0.1365839798196664,0.1365839798196664,0.5645617215836028,0.42797774176393644,0.12958518957127574,True,True
observed_best_fit,21260948,0.14625086876157056,0.12477153817514619,0.12477153817514619,1.2448969039332614,1.1201253657581152,0.16303418553922963,True,True
observed_best_fit,21260949,0.14625086876157056,0.4335789818347142,0.4335789818347142,0.9331752764762822,0.49959629464156796,0.08476876229210825,True,True
observed_best_fit,21260950,0.14625086876157056,0.3480939092340909,0.3480939092340909,1.411398818365659,1.063304909131568,0.07236026284121329,True,True
observed_best_fit,21260951,0.14625086876157056,5.976088465680374,5.976088465680374,6.3338834747726835,0.35779500909230944,0.13794609068876615,True,True
observed_best_fit,21260952,0.14625086876157056,1.3824959751874282,1.3824959751874282,6.316030679396087,4.933534704208659,0.07657389296914441,True,True
observed_best_fit,21260953,0.14625086876157056,0.5157168271764916,0.5157168271764916,2.2469480428429134,1.7312312156664218,0.1772352115244851,True,True
observed_best_fit,21260954,0.14625086876157056,0.9206223012175831,0.9206223012175831,3.999836463575826,3.0792141623582427,0.18940285034522567,True,True
observed_best_fit,21260955,0.14625086876157056,0.06071147451016401,0.06071147451016401,3.1399552006201574,3.0792437261099934,0.1558208486877512,True,True
observed_best_fit,21260956,0.14625086876157056,1.184842999355042,1.184842999355042,8.036727546811866,6.851884547456824,0.06306289516973602,True,True
observed_best_fit,21260957,0.14625086876157056,0.478972555491314,0.478972555491314,4.934666212819972,4.455693657328658,0.10826171002807344,True,True
observed_best_fit,21260958,0.14625086876157056,1.0468680238495955,1.0468680238495955,2.3371756041894223,1.2903075803398267,0.19254983038659998,True,True
observed_best_fit,21260959,0.14625086876157056,1.2984911434372837,1.2984911434372837,7.998937627227994,6.70044648379071,0.08190007140686546,True,True
observed_best_fit,21260960,0.14625086876157056,2.1957548767271287,2.1957548767271287,4.584467596342581,2.388712719615452,0.038767042457108616,True,True
observed_best_fit,21260961,0.14625086876157056,0.300342883931239,0.300342883931239,1.4775871354981653,1.1772442515669264,0.09861730787784424,True,True
observed_best_fit,21260962,0.14625086876157056,0.8043096184001834,0.8043096184001834,1.616406002141102,0.8120963837409185,0.18213113639711137,True,True
observed_best_fit,21260963,0.14625086876157056,1.3272165766336483,1.3272165766336483,7.107052140829421,5.779835564195773,0.06942343512222039,True,True
observed_best_fit,21260964,0.14625086876157056,0.027552895938522948,0.027552895938522948,1.2934585289643576,1.2659056330258347,0.1547147235145217,True,True
observed_best_fit,21260965,0.14625086876157056,4.960199485374973,4.960199485374973,7.015726963985225,2.055527478610252,0.08191296816883262,True,True
observed_best_fit,21260966,0.14625086876157056,1.6527009022561892,1.6527009022561892,2.188869568662119,0.53616866640593,0.05137759518557081,True,True
observed_best_fit,21260967,0.14625086876157056,0.0015927525098362594,0.0015927525098362594,10.05766531073972,10.056072558229884,0.14833878638743087,True,True
observed_best_fit,21260968,0.14625086876157056,2.166068933933807,2.166068933933807,6.570281352472659,4.404212418538852,0.2018828890268601,True,True
observed_best_fit,21260969,0.14625086876157056,1.6150098274748945,1.6150098274748945,3.6711721962580754,2.056162368783181,0.1925364954497128,True,True
observed_best_fit,21260970,0.14625086876157056,0.00014193092303782517,0.00014193092303782517,0.8798876365252506,0.8797457056022128,0.14564956075992366,True,True
observed_best_fit,21260971,0.14625086876157056,0.6501195555069987,0.6501195555069987,6.434183053089739,5.78406349758274,0.1778671663018034,True,True
observed_best_fit,21260972,0.14625086876157056,6.661436680625329,6.661436680625329,15.494784761731971,8.833348081106642,0.24894353309921413,True,True
observed_best_fit,21260973,0.14625086876157056,0.42883546552014007,0.42883546552014007,2.880629079097184,2.4517936135770437,0.1772225668646455,True,True
observed_best_fit,21260974,0.14625086876157056,0.7183191565030167,0.7183191565030167,1.1577243494421818,0.4394051929391651,0.18101839249787824,True,True
observed_best_fit,21260975,0.14625086876157056,0.13557733896528568,0.13557733896528568,3.3712059283424196,3.235628589377134,0.12517942362466358,True,True
observed_best_fit,21260976,0.14625086876157056,3.253707117865453,3.253707117865453,7.229427528351171,3.9757204104857182,0.22166890598198474,True,True
observed_best_fit,21260977,0.14625086876157056,0.10316217543392381,0.10316217543392381,0.9097063926457558,0.806544217211832,0.16175790732934173,True,True
observed_best_fit,21260978,0.14625086876157056,0.2557212361667194,0.2557212361667194,6.753276397605804,6.4975551614390845,0.12068421949983163,True,True
observed_best_fit,21260979,0.14625086876157056,0.8574160670994502,0.8574160670994502,1.9308179395421732,1.073401872442723,0.19318553522516094,True,True
observed_best_fit,21260980,0.14625086876157056,0.31288206431012844,0.31288206431012844,0.9546832939486619,0.6418012296385335,0.1709686158267124,True,True
observed_best_fit,21260981,0.14625086876157056,0.03207910792133317,0.03207910792133317,2.555718898785449,2.5236397908641157,0.153403020616021,True,True
observed_best_fit,21260982,0.14625086876157056,0.1737264965233214,0.1737264965233214,6.491543957305173,6.317817460781852,0.15714763123180844,True,True
observed_best_fit,21260983,0.14625086876157056,0.1437809047183325,0.1437809047183325,1.2952252135109048,1.1514443087925723,0.1318024286437581,True,True
observed_best_fit,21260984,0.14625086876157056,0.5094549932904755,0.5094549932904755,9.52280003413022,9.013345040839745,0.11076009527608055,True,True
observed_best_fit,21260985,0.14625086876157056,1.490478356942571,1.490478356942571,3.583457102598831,2.09297874565626,0.09236495359154064,True,True
observed_best_fit,21260986,0.14625086876157056,0.0611745458270736,0.0611745458270736,6.521614950934444,6.46044040510737,0.15800204925273095,True,True
observed_best_fit,21260987,0.14625086876157056,0.3286084062357739,0.3286084062357739,3.0128469290795152,2.6842385228437413,0.12360555347202981,True,True
observed_best_fit,21260988,0.14625086876157056,1.5487002543346877,1.5487002543346877,4.475575172143962,2.9268749178092746,0.19807029908530377,True,True
observed_best_fit,21260989,0.14625086876157056,0.9720738502424466,0.9720738502424466,1.1646930818049954,0.1926192315625488,0.10623301876940183,True,True
observed_best_fit,21260990,0.14625086876157056,0.42766886436971774,0.42766886436971774,5.115097282239942,4.687428417870224,0.180288581298687,True,True
observed_best_fit,21260991,0.14625086876157056,0.07776971694241608,0.07776971694241608,0.4992764240776313,0.4215067071352152,0.16447502404771522,True,True
observed_best_fit,21260992,0.14625086876157056,0.15095488621351016,0.15095488621351016,1.3854272909865721,1.234472404773062,0.12443029911947782,True,True
observed_best_fit,21260993,0.14625086876157056,0.013069618880359068,0.013069618880359068,0.6473670759037065,0.6342974570233474,0.15191766809786028,True,True
observed_best_fit,21260994,0.14625086876157056,0.10644746380616876,0.10644746380616876,4.046347831427289,3.93990036762112,0.13505128575996353,True,True
observed_best_fit,21260995,0.14625086876157056,1.3425838264809777,1.3425838264809777,2.7819792228653246,1.4393953963843469,0.0899347700745415,True,True
observed_best_fit,21260996,0.14625086876157056,0.06842746912704545,0.06842746912704545,2.9833202839455906,2.914892814818545,0.13305405660712885,True,True
observed_best_fit,21260997,0.14625086876157056,0.0016664601958300551,0.0016664601958300551,6.619996947015363,6.6183304868195325,0.1440334952076228,True,True
observed_best_fit,21260998,0.14625086876157056,0.8508124510812838,0.8508124510812838,1.7805629193144747,0.929750468233191,0.1888436847059879,True,True
observed_best_fit,21260999,0.14625086876157056,0.15998930024277103,0.15998930024277103,1.6768164069560487,1.5168271067132777,0.16519363984230293,True,True
observed_best_fit,21261000,0.14625086876157056,0.1504642559910785,0.1504642559910785,3.6551140353103553,3.504649779319277,0.1269195423205111,True,True
observed_best_fit,21261001,0.14625086876157056,0.050369372432395476,0.050369372432395476,3.4820137726083304,3.431644400175935,0.156139391540743,True,True
observed_best_fit,21261002,0.14625086876157056,3.0056241549503078,3.0056241549503078,5.898856932312779,2.8932327773624715,0.10775134925391777,True,True
observed_best_fit,21261003,0.14625086876157056,2.872765441562567,2.872765441562567,11.75635395284576,8.883588511283193,0.21827820886568827,True,True
observed_best_fit,21261004,0.14625086876157056,0.07048345199351758,0.07048345199351758,3.6138594309405434,3.543375978947026,0.15640882005672732,True,True
observed_best_fit,21261005,0.14625086876157056,0.9954772181840807,0.9954772181840807,7.18710900896505,6.191631790780969,0.09159210128734177,True,True
observed_best_fit,21261006,0.14625086876157056,2.455347101904274,2.455347101904274,4.02001204706457,1.5646649451602965,0.03646825910873558,True,True
observed_best_fit,21261007,0.14625086876157056,0.550858642420355,0.550858642420355,6.196668547626752,5.645809905206397,0.10923197154187332,True,True
observed_best_fit,21261008,0.14625086876157056,0.07449856169629143,0.07449856169629143,3.548110373189117,3.4736118114928254,0.1315394053856883,True,True
observed_best_fit,21261009,0.14625086876157056,1.7955194836160056,1.7955194836160056,9.697293319171246,7.9017738355552405,0.1960705010212706,True,True
observed_best_fit,21261010,0.14625086876157056,0.05294630250075549,0.05294630250075549,9.141261544256041,9.088315241755286,0.15724263547071152,True,True
observed_best_fit,21261011,0.14625086876157056,0.0325681919198304,0.0325681919198304,0.7630141926121603,0.7304460006923299,0.1541549772968973,True,True
observed_best_fit,21261012,0.14625086876157056,0.34191854409518285,0.34191854409518285,2.481285989966799,2.139367445871616,0.1281657308445221,True,True
observed_best_fit,21261013,0.14625086876157056,0.00014408622534212157,0.00014408622534212157,2.8201322701590863,2.819988183933744,0.1456851117639271,True,True
observed_best_fit,21261014,0.14625086876157056,0.24248200603246595,0.24248200603246595,4.192706030610022,3.9502240245775564,0.16882020164563083,True,True
observed_best_fit,21261015,0.14625086876157056,0.11218354958026255,0.11218354958026255,2.0914531403661107,1.9792695907858482,0.16004051809200173,True,True
observed_best_fit,21261016,0.14625086876157056,0.041770685332699564,0.041770685332699564,6.81564114211115,6.77387045677845,0.13579054559196632,True,True
observed_best_fit,21261017,0.14625086876157056,1.2584537986720936,1.2584537986720936,1.8037119209873533,0.5452581223152597,0.19226500167263025,True,True
observed_best_fit,21261018,0.14625086876157056,0.25931723575358845,0.25931723575358845,3.3578254773276788,3.0985082415740903,0.17185633696709043,True,True
observed_best_fit,21261019,0.14625086876157056,0.00027650706419990456,0.00027650706419990456,8.252054237617898,8.251777730553698,0.14711327260717857,True,True
observed_best_fit,21261020,0.14625086876157056,2.1157572762854606,2.1157572762854606,6.566176687005491,4.4504194107200306,0.05190919412373103,True,True
observed_best_fit,21261021,0.14625086876157056,5.484071112112361,5.484071112112361,7.014249318933253,1.5301782068208916,0.24314985877522194,True,True
observed_best_fit,21261022,0.14625086876157056,1.8921174677589816,1.8921174677589816,2.2315960067206,0.33947853896161856,0.011852652033778438,True,True
observed_best_fit,21261023,0.14625086876157056,0.683651189849706,0.683651189849706,5.803048686278587,5.119397496428881,0.09743525347364729,True,True
observed_best_fit,21261024,0.14625086876157056,0.0071125435771293155,0.0071125435771293155,11.645464996585144,11.638352453008014,0.15002476530030934,True,True
observed_best_fit,21261025,0.14625086876157056,1.2467839499672349,1.2467839499672349,3.40212802346326,2.155344073496025,0.19035720432702202,True,True
observed_best_fit,21261026,0.14625086876157056,1.490129194338607,1.490129194338607,3.730015618152316,2.239886423813709,0.19595214588072363,True,True
observed_best_fit,21261027,0.14625086876157056,1.604403611682443,1.604403611682443,4.199127798737273,2.5947241870548297,0.0733538872198346,True,True
observed_best_fit,21261028,0.14625086876157056,0.5163639791859254,0.5163639791859254,9.025042867982403,8.508678888796478,0.17502058487719396,True,True
observed_best_fit,21261029,0.14625086876157056,3.900335388151864,3.900335388151864,4.267588632371444,0.3672532442195801,0.07236841775512208,True,True
observed_best_fit,21261030,0.14625086876157056,1.5950898713577024,1.5950898713577024,2.5496776308019795,0.9545877594442771,0.20194985454108724,True,True
observed_best_fit,21261031,0.14625086876157056,0.0788661104284718,0.0788661104284718,2.878310811418993,2.799444700990521,0.15761900555827307,True,True
observed_best_fit,21261032,0.14625086876157056,0.433436084507969,0.433436084507969,3.180580777038549,2.74714469253058,0.09701088658803533,True,True
observed_best_fit,21261033,0.14625086876157056,0.0879660866177554,0.0879660866177554,1.2866383226505147,1.1986722360327593,0.13347266140217218,True,True
observed_best_fit,21261034,0.14625086876157056,0.7576863274011152,0.7576863274011152,1.5171800782429394,0.7594937508418242,0.07973884959742257,True,True
observed_best_fit,21261035,0.14625086876157056,1.8858020470324304,1.8858020470324304,8.499825221487262,6.6140231744548315,0.2072440581254321,True,True
observed_best_fit,21261036,0.14625086876157056,1.0620326348794462,1.0620326348794462,2.0407287983582663,0.9786961634788199,0.19267403820472956,True,True
observed_best_fit,21261037,0.14625086876157056,1.5830003377355926,1.5830003377355926,8.996040090162024,7.413039752426432,0.06930370449594196,True,True
observed_best_fit,21261038,0.14625086876157056,0.17685999573748656,0.17685999573748656,5.685182670371686,5.5083226746342,0.12716818826034168,True,True
observed_best_fit,21261039,0.14625086876157056,1.7620842671998505,1.7620842671998505,3.8371788481503972,2.0750945809505468,0.2030087180944558,True,True
observed_best_fit,21261040,0.14625086876157056,1.003094218623371,1.003094218623371,4.367470204888871,3.3643759862655003,0.08920679068917534,True,True
observed_best_fit,21261041,0.14625086876157056,0.37741399407709686,0.37741399407709686,2.2375903342600036,1.8601763401829068,0.17215711095710529,True,True
observed_best_fit,21261042,0.14625086876157056,5.2464037527542775,5.2464037527542775,6.574663304486801,1.3282595517325233,0.1221026188327083,True,True
observed_best_fit,21261043,0.14625086876157056,1.1748820716090451,1.1748820716090451,5.96692248552367,4.792040413914625,0.19718364372060856,True,True
observed_best_fit,21261044,0.14625086876157056,0.06255935181988725,0.06255935181988725,6.417441159573593,6.3548818077537055,0.15897363739059261,True,True
observed_best_fit,21261045,0.14625086876157056,0.003993886316274953,0.003993886316274953,6.332849863479485,6.32885597716321,0.14943323230164954,True,True
observed_best_fit,21261046,0.14625086876157056,0.004789161003098119,0.004789161003098119,3.1020185151083144,3.0972293541052163,0.14330986112617947,True,True
observed_best_fit,21261047,0.14625086876157056,0.0010860294109056312,0.0010860294109056312,3.5880638441285515,3.586977814717646,0.14775506701230598,True,True
observed_best_fit,21261048,0.14625086876157056,0.30742122091802937,0.30742122091802937,4.580963927927325,4.2735427070092955,0.1753870795435524,True,True
observed_best_fit,21261049,0.14625086876157056,0.293777467471501,0.293777467471501,2.263078034073816,1.969300566602315,0.16840109776841183,True,True
observed_best_fit,21261050,0.14625086876157056,0.32144334928632645,0.32144334928632645,4.973346102215601,4.651902752929274,0.16923584230651656,True,True
observed_best_fit,21261051,0.14625086876157056,1.1646352994733462,1.1646352994733462,2.472362096472277,1.3077267969989306,0.19483794441084912,True,True
observed_best_fit,21261052,0.14625086876157056,2.8194913767648884,2.8194913767648884,4.170658706402013,1.3511673296371245,0.025472157347854643,True,True
observed_best_fit,21261053,0.14625086876157056,0.1772955112857546,0.1772955112857546,3.7446892440280948,3.56739373274234,0.16646071245455604,True,True
observed_best_fit,21261054,0.14625086876157056,0.9238294950189283,0.9238294950189283,2.1674466591223447,1.2436171641034164,0.09012096756153139,True,True
observed_best_fit,21261055,0.14625086876157056,0.9988828937415484,0.9988828937415484,6.814642639434647,5.815759745693098,0.09895089299599032,True,True
observed_best_fit,21261056,0.14625086876157056,0.19693512451233763,0.19693512451233763,1.898128122326491,1.7011929978141533,0.12575799098948195,True,True
observed_best_fit,21261057,0.14625086876157056,0.11121244404202346,0.11121244404202346,1.8573490555412935,1.74613661149927,0.16277432597697736,True,True
observed_best_fit,21261058,0.14625086876157056,0.6626863946980384,0.6626863946980384,1.3603104980422043,0.6976241033441659,0.18122106639465835,True,True
observed_best_fit,21261059,0.14625086876157056,0.9158960038714912,0.9158960038714912,2.233180848795412,1.317284844923921,0.09828879672696257,True,True
observed_best_fit,21261060,0.14625086876157056,1.801969706483014,1.801969706483014,7.93320231754438,6.131232611061366,0.20737213306022145,True,True
observed_best_fit,21261061,0.14625086876157056,0.0750631867260032,0.0750631867260032,0.34328478015637665,0.26822159343037344,0.15972415757007424,True,True
observed_best_fit,21261062,0.14625086876157056,0.885105236480259,0.885105236480259,1.8624180554599215,0.9773128189796625,0.0988341052661869,True,True
observed_best_fit,21261063,0.14625086876157056,0.6034361313246692,0.6034361313246692,2.1026382295580808,1.4992020982334116,0.18591034642959772,True,True
observed_best_fit,21261064,0.14625086876157056,0.009159691670230785,0.009159691670230785,0.37568764045906144,0.36652794878883066,0.14203293589787094,True,True
observed_best_fit,21261065,0.14625086876157056,1.6583159773042775,1.6583159773042775,5.861210913399589,4.202894936095311,0.20154239794499157,True,True
observed_best_fit,21261066,0.14625086876157056,6.739410970192153,6.739410970192153,8.253399885679801,1.5139889154876485,0.24750362979452373,True,True
observed_best_fit,21261067,0.14625086876157056,0.05306056246297963,0.05306056246297963,4.288917728763828,4.235857166300848,0.15639837658295278,True,True
observed_best_fit,21261068,0.14625086876157056,2.974719912808784,2.974719912808784,5.166004325927324,2.1912844131185403,0.220191324068437,True,True
observed_best_fit,21261069,0.14625086876157056,0.00015733655267347046,0.00015733655267347046,8.231489122455383,8.231331785902709,0.14693294919063077,True,True
observed_best_fit,21261070,0.14625086876157056,2.517419758643216,2.517419758643216,3.8148960338635245,1.2974762752203082,0.10195144310008426,True,True
observed_best_fit,21261071,0.14625086876157056,0.11262372645361829,0.11262372645361829,2.482274832985711,2.3696511065320927,0.1340242779991766,True,True
observed_best_fit,21261072,0.14625086876157056,0.26517408820570143,0.26517408820570143,1.3372138734705141,1.0720397852648127,0.17124988225952098,True,True
observed_best_fit,21261073,0.14625086876157056,0.9242522171235121,0.9242522171235121,5.311350227375966,4.387098010252454,0.07191926213171217,True,True
observed_best_fit,21261074,0.14625086876157056,0.8562018760392105,0.8562018760392105,3.1068746564679763,2.250672780428766,0.06583232036462155,True,True
observed_best_fit,21261075,0.14625086876157056,3.840200918244801,3.840200918244801,5.837482955175127,1.9972820369303261,0.11079538234844721,True,True
observed_best_fit,21261076,0.14625086876157056,0.23826293007944788,0.23826293007944788,2.8576001883017828,2.619337258222335,0.16777736744965005,True,True
observed_best_fit,21261077,0.14625086876157056,0.3791269775993503,0.3791269775993503,0.9047378388866392,0.5256108612872888,0.10609704097560997,True,True
observed_best_fit,21261078,0.14625086876157056,0.2593265391992672,0.2593265391992672,5.840394996165149,5.581068456965882,0.12407300017690727,True,True
observed_best_fit,21261079,0.14625086876157056,1.0434074895806305,1.0434074895806305,4.947474620947683,3.9040671313670527,0.09403680709181457,True,True
observed_best_fit,21261080,0.14625086876157056,0.6027720803298999,0.6027720803298999,3.3813552260682282,2.7785831457383283,0.18123801640428047,True,True
observed_best_fit,21261081,0.14625086876157056,1.3789755784462057,1.3789755784462057,2.6086583300835233,1.2296827516373177,0.20313909476717076,True,True
observed_best_fit,21261082,0.14625086876157056,2.6019179681843467,2.6019179681843467,3.3663990762213114,0.7644811080369646,0.09207527986017192,True,True
observed_best_fit,21261083,0.14625086876157056,1.2006175124460063,1.2006175124460063,4.6326465675961055,3.432029055150099,0.054432774702154,True,True
observed_best_fit,21261084,0.14625086876157056,1.14872320086744,1.14872320086744,2.87802914748729,1.7293059466198502,0.19245168121599365,True,True
observed_best_fit,21261085,0.14625086876157056,0.032166089492886574,0.032166089492886574,2.161330314879701,2.1291642253868144,0.15560090646638017,True,True
observed_best_fit,21261086,0.14625086876157056,6.335125436150833,6.335125436150833,7.49171138078917,1.156585944638337,0.24362406775669032,True,True
observed_best_fit,21261087,0.14625086876157056,0.04595567028168368,0.04595567028168368,1.9368364464788104,1.8908807761971267,0.15808616901559017,True,True
observed_best_fit,21261088,0.14625086876157056,0.07766049722168256,0.07766049722168256,1.3691680104044228,1.2915075131827403,0.13247817612543167,True,True
observed_best_fit,21261089,0.14625086876157056,0.2946596530385861,0.2946596530385861,1.6328448694580948,1.3381852164195087,0.11715063089747607,True,True
observed_best_fit,21261090,0.14625086876157056,0.40709543658983005,0.40709543658983005,0.6581746354183498,0.2510791988285197,0.17444329356159916,True,True
observed_best_fit,21261091,0.14625086876157056,0.1648469839979887,0.1648469839979887,5.859734734359512,5.694887750361524,0.16725028092275807,True,True
observed_best_fit,21261092,0.14625086876157056,0.8547838038580551,0.8547838038580551,3.7591273270340704,2.9043435231760153,0.09278228780146736,True,True
observed_best_fit,21261093,0.14625086876157056,0.22512830073347356,0.22512830073347356,0.8390085663864978,0.6138802656530242,0.10591472534995265,True,True
observed_best_fit,21261094,0.14625086876157056,2.4662467202519247,2.4662467202519247,6.36959122461584,3.9033445043639157,0.06837734254514766,True,True
observed_best_fit,21261095,0.14625086876157056,0.00011567678965640482,0.00011567678965640482,4.975716876730327,4.97560119994067,0.14690578628684772,True,True
observed_best_fit,21261096,0.14625086876157056,1.4834422666292522,1.4834422666292522,4.731882600086049,3.248440333456797,0.20720690775622883,True,True
observed_best_fit,21261097,0.14625086876157056,1.3741017024363038,1.3741017024363038,4.085286752979704,2.7111850505434005,0.11017440434139543,True,True
observed_best_fit,21261098,0.14625086876157056,0.41965941513594274,0.41965941513594274,3.0032532542075447,2.583593839071602,0.1704864855139316,True,True
observed_best_fit,21261099,0.14625086876157056,1.0175094710832582,1.0175094710832582,11.634196305078788,10.61668683399553,0.18642716863020137,True,True
observed_best_fit,21261100,0.14625086876157056,3.6374484368459097,3.6374484368459097,16.749317777378415,13.111869340532506,0.11318316879745312,True,True
observed_best_fit,21261101,0.14625086876157056,0.5598470676146874,0.5598470676146874,1.7062130887348677,1.1463660211201803,0.18063449616696356,True,True
observed_best_fit,21261102,0.14625086876157056,0.47968810387428995,0.47968810387428995,5.588103124565493,5.108415020691203,0.17779792011984244,True,True
observed_best_fit,21261103,0.14625086876157056,0.6511572892701314,0.6511572892701314,3.4514890477072333,2.800331758437102,0.1806457065204424,True,True
observed_best_fit,21261104,0.14625086876157056,2.472409876215295,2.472409876215295,7.1014995051253855,4.629089628910091,0.20702552007967326,True,True
observed_best_fit,21261105,0.14625086876157056,1.528084670637821,1.528084670637821,2.745785771054711,1.2177011004168898,0.20193325284979474,True,True
observed_best_fit,21261106,0.14625086876157056,2.1083413622440066,2.1083413622440066,6.907076838129168,4.798735475885161,0.20965583933240514,True,True
observed_best_fit,21261107,0.14625086876157056,1.2727525970230475,1.2727525970230475,1.3624660254813845,0.08971342845833702,0.19669420839381346,True,True
observed_best_fit,21261108,0.14625086876157056,0.3775583499119268,0.3775583499119268,2.3166440758096045,1.9390857258976777,0.17470190114810016,True,True
observed_best_fit,21261109,0.14625086876157056,0.2653286171655549,0.2653286171655549,1.5954887822044492,1.3301601650388943,0.1699225552587733,True,True
observed_best_fit,21261110,0.14625086876157056,0.030396294684764236,0.030396294684764236,3.2808740182672427,3.2504777235824784,0.13799102980247455,True,True
observed_best_fit,21261111,0.14625086876157056,0.49627376552100744,0.49627376552100744,3.261550897423435,2.7652771319024274,0.18513766764379672,True,True
observed_best_fit,21261112,0.14625086876157056,0.009900134981582376,0.009900134981582376,4.729544444076339,4.719644309094757,0.15113242636714466,True,True
observed_best_fit,21261113,0.14625086876157056,0.04498423100829907,0.04498423100829907,2.3488326142917764,2.3038483832834773,0.15655012914030444,True,True
observed_best_fit,21261114,0.14625086876157056,1.8757418376282418,1.8757418376282418,3.470182263695311,1.594440426067069,0.20849060363266542,True,True
observed_best_fit,21261115,0.14625086876157056,0.3613674165111975,0.3613674165111975,4.975799785199747,4.61443236868855,0.17202437159013978,True,True
observed_best_fit,21261116,0.14625086876157056,1.0429901063057203,1.0429901063057203,4.959710904687001,3.916720798381281,0.09002706941728553,True,True
observed_best_fit,21261117,0.14625086876157056,1.7385820963458338,1.7385820963458338,3.6843027047052668,1.945720608359433,0.07597254523038124,True,True
observed_best_fit,21261118,0.14625086876157056,0.18186967194889048,0.18186967194889048,1.0173905900591538,0.8355209181102633,0.1644012453775375,True,True
observed_best_fit,21261119,0.14625086876157056,0.11375555846465879,0.11375555846465879,7.774597452451291,7.660841893986632,0.16206642880016753,True,True
observed_best_fit,21261120,0.14625086876157056,0.6205429182690749,0.6205429182690749,2.83149437366741,2.210951455398335,0.04741242156773501,True,True
observed_best_fit,21261121,0.14625086876157056,0.05148861859463927,0.05148861859463927,1.8436224798369565,1.7921338612423172,0.15849309009129944,True,True
observed_best_fit,21261122,0.14625086876157056,0.013343294417688556,0.013343294417688556,1.5555813855543397,1.5422380911366511,0.15116475861225187,True,True
observed_best_fit,21261123,0.14625086876157056,0.3395692118715541,0.3395692118715541,10.130543500284201,9.790974288412647,0.16855116611410462,True,True
observed_best_fit,21261124,0.14625086876157056,0.22475539609257122,0.22475539609257122,2.2829475404991904,2.058192144406619,0.12484722839532272,True,True
observed_best_fit,21261125,0.14625086876157056,0.02555153230481988,0.02555153230481988,6.321409043235006,6.295857510930186,0.13774910431652063,True,True
observed_best_fit,21261126,0.14625086876157056,0.38764253184842623,0.38764253184842623,8.002321790824961,7.614679258976535,0.1713240482208497,True,True
observed_best_fit,21261127,0.14625086876157056,0.0012947390126116787,0.0012947390126116787,5.620715127277439,5.619420388264827,0.14464845399222448,True,True
observed_best_fit,21261128,0.14625086876157056,1.7559325768566207,1.7559325768566207,7.254320692169247,5.498388115312626,0.08565355589070417,True,True
observed_best_fit,21261129,0.14625086876157056,0.11910696157915712,0.11910696157915712,5.212153159997136,5.093046198417979,0.16070363579898206,True,True
observed_best_fit,21261130,0.14625086876157056,0.21102124191792715,0.21102124191792715,0.9642356328421787,0.7532143909242516,0.1687481212471486,True,True
observed_best_fit,21261131,0.14625086876157056,0.5908196457650883,0.5908196457650883,4.131729436547898,3.54090979078281,0.0982044860642004,True,True
observed_best_fit,21261132,0.14625086876157056,5.390471476750705,5.390471476750705,6.31170677040647,0.9212352936557651,0.13336880910015453,True,True
observed_best_fit,21261133,0.14625086876157056,0.012583249600831348,0.012583249600831348,2.4042649189154544,2.391681669314623,0.14127469278536764,True,True
observed_best_fit,21261134,0.14625086876157056,0.21422797399402782,0.21422797399402782,4.775441952279334,4.5612139782853065,0.12213821169074461,True,True
observed_best_fit,21261135,0.14625086876157056,0.11739370522616555,0.11739370522616555,1.5047250972483608,1.3873313920221952,0.16113435252471972,True,True
observed_best_fit,21261136,0.14625086876157056,1.1089042679485193,1.1089042679485193,1.9965645445959688,0.8876602766474495,0.19598378547685028,True,True
observed_best_fit,21261137,0.14625086876157056,0.13195910486665152,0.13195910486665152,6.311701233771258,6.179742128904606,0.16148077977362918,True,True
observed_best_fit,21261138,0.14625086876157056,0.010510269162958608,0.010510269162958608,4.173796373296663,4.163286104133705,0.1419187112151645,True,True
observed_best_fit,21261139,0.14625086876157056,1.4692911044365191,1.4692911044365191,3.8493596436183557,2.3800685391818366,0.1183691544154032,True,True
observed_best_fit,21261140,0.14625086876157056,0.007722216993355957,0.007722216993355957,5.378598832852608,5.3708766158592525,0.15066867744283224,True,True
observed_best_fit,21261141,0.14625086876157056,0.1335989102168038,0.1335989102168038,3.9555462445915146,3.821947334374711,0.16343303270473922,True,True
observed_best_fit,21261142,0.14625086876157056,12.293363930468669,12.293363930468669,13.593023156898552,1.299659226429883,0.09563590409363554,True,True
observed_best_fit,21261143,0.14625086876157056,3.999303285656315,3.999303285656315,5.90797295633449,1.908669670678175,0.09818912066829255,True,True
observed_best_fit,21261144,0.14625086876157056,0.11424387969898575,0.11424387969898575,5.4156664803716374,5.301422600672652,0.16340759060293972,True,True
observed_best_fit,21261145,0.14625086876157056,3.3315548980007486,3.3315548980007486,4.148770815480065,0.817215917479316,0.22337474957380812,True,True
observed_best_fit,21261146,0.14625086876157056,0.1918158460578292,0.1918158460578292,7.065881440811236,6.874065594753406,0.16464833701572457,True,True
observed_best_fit,21261147,0.14625086876157056,3.892722005837671,3.892722005837671,8.22672365968355,4.334001653845879,0.1313248977236428,True,True
observed_best_fit,21261148,0.14625086876157056,2.734441747066149,2.734441747066149,5.326306753017836,2.5918650059516875,0.09108196849012219,True,True
observed_best_fit,21261149,0.14625086876157056,1.1956857014396811,1.1956857014396811,2.1653424350812016,0.9696567336415205,0.19234260256146565,True,True
observed_best_fit,21261150,0.14625086876157056,1.0094407845265065,1.0094407845265065,2.424240470629255,1.4147996861027483,0.09407945761075895,True,True
observed_best_fit,21261151,0.14625086876157056,5.120100462733438,5.120100462733438,6.19034414476618,1.0702436820327423,0.13252203639935634,True,True
observed_best_fit,21261152,0.14625086876157056,1.4266627133697094,1.4266627133697094,3.030159403548574,1.6034966901788645,0.07161794306780545,True,True
observed_best_fit,21261153,0.14625086876157056,0.20858314158508362,0.20858314158508362,1.9446696621798165,1.736086520594733,0.16788592922918072,True,True
observed_best_fit,21261154,0.14625086876157056,1.3826274901370956,1.3826274901370956,6.47584031756367,5.093212827426575,0.20180170031076616,True,True
observed_best_fit,21261155,0.14625086876157056,0.1971387822313515,0.1971387822313515,4.21083393200874,4.013695149777388,0.1201026213883943,True,True
observed_best_fit,21261156,0.14625086876157056,0.03895989183764215,0.03895989183764215,3.833167142938759,3.794207251101117,0.1352410377626946,True,True
observed_best_fit,21261157,0.14625086876157056,0.27242752405211945,0.27242752405211945,2.235574888092584,1.9631473640404646,0.122405769746962,True,True
observed_best_fit,21261158,0.14625086876157056,1.8557754552246264,1.8557754552246264,2.8076632794232155,0.9518878241985891,0.08463741163889514,True,True
observed_best_fit,21261159,0.14625086876157056,0.8278686292668165,0.8278686292668165,4.626839304021499,3.7989706747546825,0.1217874857272656,True,True
observed_best_fit,21261160,0.14625086876157056,1.886367826434359,1.886367826434359,3.9844058480640117,2.0980380216296526,0.2059686626066497,True,True
observed_best_fit,21261161,0.14625086876157056,0.17027872926914345,0.17027872926914345,2.7057076658106434,2.5354289365415,0.16291681374991937,True,True
observed_best_fit,21261162,0.14625086876157056,0.5700481284931165,0.5700481284931165,15.296377157768983,14.726329029275867,0.17229834159809734,True,True
observed_best_fit,21261163,0.14625086876157056,0.0972369651057039,0.0972369651057039,1.2701658171935262,1.1729288520878223,0.13238745630087193,True,True
observed_best_fit,21261164,0.14625086876157056,1.7772829766105005,1.7772829766105005,4.4875969208238695,2.710313944213369,0.20320449267985038,True,True
observed_best_fit,21261165,0.14625086876157056,1.7542420804541607,1.7542420804541607,4.210796875594597,2.4565547951404363,0.20224142693645203,True,True
observed_best_fit,21261166,0.14625086876157056,0.8287999299591493,0.8287999299591493,1.5201549265843006,0.6913549966251513,0.09098384745727675,True,True
observed_best_fit,21261167,0.14625086876157056,1.2646205350927193,1.2646205350927193,5.809460897505877,4.544840362413158,0.19502813273724068,True,True
observed_best_fit,21261168,0.14625086876157056,0.004134711646865408,0.004134711646865408,0.8448106541279964,0.840675942481131,0.14287308230910553,True,True
observed_best_fit,21261169,0.14625086876157056,0.4957979100348584,0.4957979100348584,1.4898031487817178,0.9940052387468594,0.10754494160150906,True,True
observed_best_fit,21261170,0.14625086876157056,2.980063980025566,2.980063980025566,4.865131260338892,1.8850672803133257,0.08959123099138117,True,True
observed_best_fit,21261171,0.14625086876157056,3.4237591804960585,3.4237591804960585,4.637620179026569,1.21386099853051,0.12409589924811683,True,True
observed_best_fit,21261172,0.14625086876157056,0.12593416350932385,0.12593416350932385,1.507267205082814,1.3813330415734901,0.17174669045676746,True,True
observed_best_fit,21261173,0.14625086876157056,3.5044384744250205,3.5044384744250205,8.284600890987962,4.780162416562941,0.2218032455108205,True,True
observed_best_fit,21261174,0.14625086876157056,1.7296923820385577,1.7296923820385577,1.730891294148631,0.001198912110073335,0.20682213859518617,True,True
observed_best_fit,21261175,0.14625086876157056,0.057825155682887264,0.057825155682887264,1.131118992063176,1.0732938363802886,0.15821391458094525,True,True
observed_best_fit,21261176,0.14625086876157056,2.147017658560957,2.147017658560957,9.478947830279008,7.331930171718051,0.08630066909820736,True,True
observed_best_fit,21261177,0.14625086876157056,0.1098996942037398,0.1098996942037398,0.82252040216507,0.7126207079613303,0.1627460567527924,True,True
observed_best_fit,21261178,0.14625086876157056,0.19516336423770486,0.19516336423770486,6.065132728008656,5.869969363770951,0.16896821151339922,True,True
observed_best_fit,21261179,0.14625086876157056,0.29339449510285953,0.29339449510285953,2.0892191150902395,1.79582461998738,0.12084568205462186,True,True
observed_best_fit,21261180,0.14625086876157056,0.020315122966122034,0.020315122966122034,1.028052587199972,1.00773746423385,0.13816617330269168,True,True
observed_best_fit,21261181,0.14625086876157056,1.0279214609055414,1.0279214609055414,5.307199948499427,4.279278487593886,0.19103091754061624,True,True
observed_best_fit,21261182,0.14625086876157056,3.3873031762907004,3.3873031762907004,10.250208327476274,6.862905151185574,0.20943573722662728,True,True
observed_best_fit,21261183,0.14625086876157056,0.04198945829110823,0.04198945829110823,3.040022968386492,2.9980335100953837,0.13545241558091795,True,True
observed_best_fit,21261184,0.14625086876157056,0.015697168355820246,0.015697168355820246,6.531379932223444,6.515682763867623,0.15255474162917998,True,True
observed_best_fit,21261185,0.14625086876157056,0.49856810415314357,0.49856810415314357,4.0602315450807795,3.561663440927636,0.17342228272286858,True,True
observed_best_fit,21261186,0.14625086876157056,0.83961099907195,0.83961099907195,5.459321120976402,4.619710121904452,0.18471571382046598,True,True
observed_best_fit,21261187,0.14625086876157056,0.35771803131038915,0.35771803131038915,4.3447333820772585,3.9870153507668693,0.17633955678815882,True,True
observed_best_fit,21261188,0.14625086876157056,1.3724875356956199,1.3724875356956199,5.4860630813038105,4.113575545608191,0.09469302272489603,True,True
observed_best_fit,21261189,0.14625086876157056,0.27063903502022857,0.27063903502022857,2.8159239740415947,2.545284939021366,0.17042739319861663,True,True
observed_best_fit,21261190,0.14625086876157056,2.3283044298465363,2.3283044298465363,6.854284760212186,4.52598033036565,0.07985691924632114,True,True
observed_best_fit,21261191,0.14625086876157056,3.038584120824039,3.038584120824039,8.307497579880433,5.268913459056394,0.02494206084088639,True,True
observed_best_fit,21261192,0.14625086876157056,0.941598464646388,0.941598464646388,9.009516536412361,8.067918071765973,0.10332293988280297,True,True
observed_best_fit,21261193,0.14625086876157056,0.8545963791520714,0.8545963791520714,4.967240963783954,4.112644584631883,0.19644511415415877,True,True
observed_best_fit,21261194,0.14625086876157056,0.8737698094697723,0.8737698094697723,1.9353599455045463,1.061590136034774,0.11250993001233084,True,True
observed_best_fit,21261195,0.14625086876157056,0.23334561564083056,0.23334561564083056,0.828479022009189,0.5951334063683584,0.17016694581681688,True,True
observed_best_fit,21261196,0.14625086876157056,0.32566866223222246,0.32566866223222246,1.5627785201097317,1.2371098578775093,0.11850542519343706,True,True
observed_best_fit,21261197,0.14625086876157056,0.04480219712954758,0.04480219712954758,2.4245502374662857,2.379748040336738,0.15886277806271298,True,True
observed_best_fit,21261198,0.14625086876157056,4.152047151931205,4.152047151931205,7.758717061007306,3.6066699090761003,0.06419626095782813,True,True
observed_best_fit,21261199,0.14625086876157056,0.12596994308730292,0.12596994308730292,4.614321086821548,4.488351143734245,0.16345000829539094,True,True
observed_best_fit,21261200,0.14625086876157056,0.20839322637823265,0.20839322637823265,1.1004471432859302,0.8920539169076975,0.17341354564534744,True,True
observed_best_fit,21261201,0.14625086876157056,8.080413171600505,8.080413171600505,11.435836116294283,3.355422944693779,0.26156430631036515,True,True
observed_best_fit,21261202,0.14625086876157056,0.06688561576230456,0.06688561576230456,1.0096218984643406,0.942736282702036,0.13274999083709887,True,True
observed_best_fit,21261203,0.14625086876157056,1.2772252352046274,1.2772252352046274,3.6377377881888537,2.3605125529842264,0.196034377927696,True,True
observed_best_fit,21261204,0.14625086876157056,0.4327448778528342,0.4327448778528342,1.8992825792229453,1.466537701370111,0.07371252772842046,True,True
observed_best_fit,21261205,0.14625086876157056,0.17589248492977116,0.17589248492977116,3.5914374885938494,3.415545003664078,0.16595485536315202,True,True
observed_best_fit,21261206,0.14625086876157056,0.02433353913372116,0.02433353913372116,9.195024660080195,9.170691120946474,0.15317145661576956,True,True
observed_best_fit,21261207,0.14625086876157056,3.8793212092727867,3.8793212092727867,7.441518502969053,3.5621972936962667,0.22627347891236188,True,True
observed_best_fit,21261208,0.14625086876157056,0.14700775217444306,0.14700775217444306,2.9255571115845442,2.778549359410101,0.16615872152340425,True,True
observed_best_fit,21261209,0.14625086876157056,0.004238116403281644,0.004238116403281644,4.802665930643894,4.798427814240612,0.1494152802202566,True,True
observed_best_fit,21261210,0.14625086876157056,2.8862457647720294,2.8862457647720294,3.178308955440574,0.29206319066854464,0.05461335258487585,True,True
observed_best_fit,21261211,0.14625086876157056,0.11492523907322427,0.11492523907322427,2.466100337682971,2.3511750986097466,0.1630856445168771,True,True
observed_best_fit,21261212,0.14625086876157056,2.879658124386461,2.879658124386461,11.270148842242687,8.390490717856226,0.0753989835370534,True,True
observed_best_fit,21261213,0.14625086876157056,0.41116489289908764,0.41116489289908764,2.017837667961057,1.6066727750619691,0.11601467939039617,True,True
observed_best_fit,21261214,0.14625086876157056,0.0046035548614469235,0.0046035548614469235,2.425912382438273,2.421308827576826,0.14271792011544576,True,True
observed_best_fit,21261215,0.14625086876157056,1.7898586979389415,1.7898586979389415,5.282464334450908,3.4926056365119664,0.0403916896646248,True,True
observed_best_fit,21261216,0.14625086876157056,0.0760229558625527,0.0760229558625527,6.080060753598146,6.004037797735593,0.1312277225866776,True,True
observed_best_fit,21261217,0.14625086876157056,0.06521080315155992,0.06521080315155992,3.237936078816027,3.172725275664467,0.15775826681917243,True,True
observed_best_fit,21261218,0.14625086876157056,0.08782509166680785,0.08782509166680785,0.7450191695746535,0.6571940779078457,0.16139650073946174,True,True
observed_best_fit,21261219,0.14625086876157056,0.23046096493983748,0.23046096493983748,1.9944312333323424,1.763970268392505,0.1691147579029426,True,True
observed_best_fit,21261220,0.14625086876157056,2.1975186611688073,2.1975186611688073,11.881626596004912,9.684107934836105,0.05165496408571395,True,True
observed_best_fit,21261221,0.14625086876157056,0.1649512673396334,0.1649512673396334,7.566244689136202,7.401293421796568,0.16603107865623615,True,True
observed_best_fit,21261222,0.14625086876157056,0.5674318415258051,0.5674318415258051,3.325317468835765,2.75788562730996,0.10496888437723616,True,True
observed_best_fit,21261223,0.14625086876157056,0.3076269342311808,0.3076269342311808,1.4250562354895395,1.1174293012583587,0.17464899111860194,True,True
observed_best_fit,21261224,0.14625086876157056,0.037018783014834744,0.037018783014834744,0.8413582125400536,0.8043394295252189,0.15547827691757268,True,True
observed_best_fit,21261225,0.14625086876157056,2.1150025205271916,2.1150025205271916,10.271453057836814,8.156450537309622,0.20712750936049862,True,True
observed_best_fit,21261226,0.14625086876157056,3.2817815927282794,3.2817815927282794,8.53339602085422,5.25161442812594,0.21927439146240943,True,True
observed_best_fit,21261227,0.14625086876157056,0.13602276872580144,0.13602276872580144,0.4144029429139928,0.2783801741881914,0.16429031184007487,True,True
observed_best_fit,21261228,0.14625086876157056,0.3898394611957965,0.3898394611957965,8.220014331339698,7.830174870143901,0.12119102796011963,True,True
observed_best_fit,21261229,0.14625086876157056,0.00026604569778321263,0.00026604569778321263,4.629811412839711,4.629545367141928,0.1471100249985056,True,True
observed_best_fit,21261230,0.14625086876157056,0.5407260245567002,0.5407260245567002,1.3567274855582374,0.8160014610015373,0.10684159672267905,True,True
observed_best_fit,21261231,0.14625086876157056,2.790807807204575,2.790807807204575,7.0741592764910814,4.283351469286506,0.07973551904484585,True,True
observed_best_fit,21261232,0.14625086876157056,0.27497494996125615,0.27497494996125615,1.779623953413966,1.5046490034527098,0.11388683725955263,True,True
observed_best_fit,21261233,0.14625086876157056,0.006013296880996499,0.006013296880996499,7.42427430054688,7.418261003665884,0.14245360137705326,True,True
observed_best_fit,21261234,0.14625086876157056,0.6595187061112068,0.6595187061112068,1.6174085717702367,0.9578898656590299,0.18247651877483867,True,True
observed_best_fit,21261235,0.14625086876157056,0.11823636292816886,0.11823636292816886,2.6104757738580053,2.4922394109298365,0.16032048747435987,True,True
observed_best_fit,21261236,0.14625086876157056,0.10624485428461306,0.10624485428461306,4.741734420020389,4.635489565735776,0.16286968949185796,True,True
observed_best_fit,21261237,0.14625086876157056,1.022905313997568,1.022905313997568,1.9266424252708567,0.9037371112732888,0.08653221696682083,True,True
observed_best_fit,21261238,0.14625086876157056,0.02701283479855987,0.02701283479855987,1.7348823835263047,1.7078695487277449,0.15847084538063416,True,True
observed_best_fit,21261239,0.14625086876157056,0.13320098492040522,0.13320098492040522,13.805373698008331,13.672172713087926,0.16407129219318534,True,True
observed_best_fit,21261240,0.14625086876157056,2.7567946778028665,2.7567946778028665,3.361542263244986,0.6047475854421196,0.07291304376804826,True,True
observed_best_fit,21261241,0.14625086876157056,2.0682477214832025,2.0682477214832025,4.040228490861351,1.9719807693781481,0.07402391040974866,True,True
observed_best_fit,21261242,0.14625086876157056,1.4627266646290416,1.4627266646290416,12.050326507978632,10.58759984334959,0.1983041641250382,True,True
observed_best_fit,21261243,0.14625086876157056,0.10606457435798489,0.10606457435798489,0.969499675018848,0.8634351006608632,0.13175964083286607,True,True
observed_best_fit,21261244,0.14625086876157056,0.29556663591567345,0.29556663591567345,2.359844154663855,2.0642775187481814,0.11793420481293454,True,True
observed_best_fit,21261245,0.14625086876157056,0.2175439943185027,0.2175439943185027,2.5064360986452523,2.2888921043267496,0.1245860271941289,True,True
observed_best_fit,21261246,0.14625086876157056,2.2459696271311973,2.2459696271311973,6.308149709160016,4.062180082028819,0.059392278851390125,True,True
observed_best_fit,21261247,0.14625086876157056,0.2793250753510157,0.2793250753510157,2.0210907195816965,1.7417656442306808,0.17187706462465538,True,True
observed_best_fit,21261248,0.14625086876157056,0.8814184174505675,0.8814184174505675,1.3090860556825463,0.4276676382319789,0.18676284034231017,True,True
observed_best_fit,21261249,0.14625086876157056,0.009825390296299918,0.009825390296299918,3.0637562398126956,3.0539308495163957,0.14157650230799448,True,True
observed_best_fit,21261250,0.14625086876157056,0.4736348311329981,0.4736348311329981,1.6411177219675057,1.1674828908345076,0.11604856852838763,True,True
observed_best_fit,21261251,0.14625086876157056,0.3681883082715034,0.3681883082715034,3.1563228829125096,2.7881345746410062,0.1168908802998207,True,True
observed_best_fit,21261252,0.14625086876157056,2.1887970448844154,2.1887970448844154,5.327579642895518,3.138782598011103,0.21026646930672346,True,True
observed_best_fit,21261253,0.14625086876157056,0.36048486839262317,0.36048486839262317,9.921018765167886,9.560533896775263,0.13582174397200794,True,True
observed_best_fit,21261254,0.14625086876157056,2.141574489422287,2.141574489422287,6.8013692979937215,4.6597948085714345,0.07435192752030888,True,True
observed_best_fit,21261255,0.14625086876157056,6.846704204308249,6.846704204308249,10.393787606799789,3.5470834024915394,0.24581323880230788,True,True
observed_best_fit,21261256,0.14625086876157056,0.014243624139811395,0.014243624139811395,2.5387847044573126,2.5245410803175012,0.15172090674732028,True,True
observed_best_fit,21261257,0.14625086876157056,1.643851300802788,1.643851300802788,3.6015500450463254,1.9576987442435374,0.10389002660487026,True,True
observed_best_fit,21261258,0.14625086876157056,2.2034193524094405,2.2034193524094405,7.062723698427316,4.8593043460178755,0.20803064142732555,True,True
observed_best_fit,21261259,0.14625086876157056,0.03801995876072553,0.03801995876072553,0.11222697748225491,0.07420701872152938,0.15649835138098103,True,True
observed_best_fit,21261260,0.14625086876157056,0.0008629585206088031,0.0008629585206088031,1.0895907820065145,1.0887278234859057,0.14447421538068178,True,True
observed_best_fit,21261261,0.14625086876157056,0.4671213626825843,0.4671213626825843,0.9271015991176028,0.4599802364350185,0.10871958472728727,True,True
observed_best_fit,21261262,0.14625086876157056,0.7350880549611921,0.7350880549611921,1.7085276159023253,0.9734395609411332,0.18347824206460556,True,True
observed_best_fit,21261263,0.14625086876157056,0.0064987320110757585,0.0064987320110757585,0.2118432346227742,0.20534450261169845,0.1421459700702643,True,True
observed_best_fit,21261264,0.14625086876157056,2.5243475108505926,2.5243475108505926,13.470402636499593,10.946055125649,0.21598437097702056,True,True
observed_best_fit,21261265,0.14625086876157056,0.17967247296143984,0.17967247296143984,5.337068587171416,5.157396114209976,0.12516090003222008,True,True
observed_best_fit,21261266,0.14625086876157056,3.054788426079437,3.054788426079437,4.5915734192541,1.5367849931746635,0.22208886263812486,True,True
observed_best_fit,21261267,0.14625086876157056,0.831876068415971,0.831876068415971,4.096997302201728,3.2651212337857567,0.09628613437855899,True,True
observed_best_fit,21261268,0.14625086876157056,0.14136997551276398,0.14136997551276398,1.643855418194177,1.502485442681413,0.12976220087852378,True,True
observed_best_fit,21261269,0.14625086876157056,0.0021791785587375045,0.0021791785587375045,1.891084570827748,1.8889053922690104,0.14893139517297818,True,True
observed_best_fit,21261270,0.14625086876157056,0.01768615968194459,0.01768615968194459,0.3829727700519643,0.3652866103700197,0.1415116251759139,True,True
observed_best_fit,21261271,0.14625086876157056,0.13101777710771234,0.13101777710771234,4.579840316345812,4.448822539238099,0.16124913585016523,True,True
observed_best_fit,21261272,0.14625086876157056,0.025391594661084538,0.025391594661084538,1.5773665902127594,1.5519749955516748,0.15562171006237133,True,True
observed_best_fit,21261273,0.14625086876157056,1.3250312122839158,1.3250312122839158,5.657608176728386,4.3325769644444705,0.08404156217290333,True,True
observed_best_fit,21261274,0.14625086876157056,0.3784794114265948,0.3784794114265948,1.5361206392987583,1.1576412278721635,0.17655505285932155,True,True
observed_best_fit,21261275,0.14625086876157056,0.531689362274494,0.531689362274494,6.133446566482027,5.601757204207533,0.1058535763926821,True,True
observed_best_fit,21261276,0.14625086876157056,1.0689634163218842,1.0689634163218842,3.073105951102565,2.004142534780681,0.19360661998640102,True,True
observed_best_fit,21261277,0.14625086876157056,0.0809254710398637,0.0809254710398637,3.562458715458031,3.4815332444181672,0.16041740999732904,True,True
observed_best_fit,21261278,0.14625086876157056,0.10526262938252184,0.10526262938252184,2.3313104985270874,2.2260478691445655,0.16144804738582033,True,True
observed_best_fit,21261279,0.14625086876157056,4.857088212199278,4.857088212199278,6.788014535001589,1.9309263228023117,0.2377845555088742,True,True
observed_best_fit,21261280,0.14625086876157056,0.3370697670417515,0.3370697670417515,4.389125685534971,4.052055918493219,0.17002535916465045,True,True
observed_best_fit,21261281,0.14625086876157056,3.12652765306781,3.12652765306781,5.0010172464111005,1.8744895933432906,0.22738629369705127,True,True
observed_best_fit,21261282,0.14625086876157056,0.11106180844198232,0.11106180844198232,1.2363438275673324,1.12528201912535,0.12721458013501932,True,True
observed_best_fit,21261283,0.14625086876157056,0.5694447380407839,0.5694447380407839,3.1601240069383465,2.5906792688975626,0.11308053316128586,True,True
observed_best_fit,21261284,0.14625086876157056,0.0030372338060544735,0.0030372338060544735,2.2039713941646926,2.200934160358638,0.1482567525493632,True,True
observed_best_fit,21261285,0.14625086876157056,0.005658183961564589,0.005658183961564589,2.137522182451357,2.1318639984897922,0.1525971229282281,True,True
observed_best_fit,21261286,0.14625086876157056,1.691273502284736,1.691273502284736,1.8765642871845978,0.18529078489986167,0.19754445420247438,True,True
observed_best_fit,21261287,0.14625086876157056,1.7020249925373525,1.7020249925373525,2.1329214910472536,0.43089649850990114,0.10563153249180775,True,True
observed_best_fit,21261288,0.14625086876157056,0.1456407823753374,0.1456407823753374,0.3850136461175477,0.23937286374221028,0.1291067874187372,True,True
observed_best_fit,21261289,0.14625086876157056,15.749445439824878,15.749445439824878,17.32222322615131,1.5727777863264305,0.2780401522663703,True,True
observed_best_fit,21261290,0.14625086876157056,0.6795100518836572,0.6795100518836572,1.178995712524103,0.4994856606404459,0.1854235969523574,True,True
observed_best_fit,21261291,0.14625086876157056,2.8504215568957463,2.8504215568957463,6.219663321590002,3.369241764694256,0.2223697462005584,True,True
observed_best_fit,21261292,0.14625086876157056,0.24365050614234485,0.24365050614234485,1.6285408858793804,1.3848903797370355,0.17110222746704423,True,True
observed_best_fit,21261293,0.14625086876157056,0.6759549834490493,0.6759549834490493,11.862052898801593,11.186097915352544,0.18802054848143157,True,True
observed_best_fit,21261294,0.14625086876157056,3.9892072046337574,3.9892072046337574,6.134100643780264,2.1448934391465064,0.22819319567613724,True,True
observed_best_fit,21261295,0.14625086876157056,3.1743250667573513,3.1743250667573513,4.868645885651042,1.694320818893691,0.21799607629684603,True,True
observed_best_fit,21261296,0.14625086876157056,0.33841642762331237,0.33841642762331237,4.572305247915369,4.233888820292057,0.11003393975781886,True,True
observed_best_fit,21261297,0.14625086876157056,0.9583282699330726,0.9583282699330726,3.4175583086301953,2.4592300386971226,0.09124320481133927,True,True
observed_best_fit,21261298,0.14625086876157056,0.2985077798973155,0.2985077798973155,8.869176635069028,8.570668855171713,0.17310589023181666,True,True
observed_best_fit,21261299,0.14625086876157056,0.6990681564928569,0.6990681564928569,1.9215673355502785,1.2224991790574216,0.18312728431412556,True,True
observed_best_fit,21261300,0.14625086876157056,2.3740825169765785,2.3740825169765785,6.916628338147637,4.542545821171059,0.21193529237709263,True,True
observed_best_fit,21261301,0.14625086876157056,0.11975580602034253,0.11975580602034253,6.589703220471739,6.469947414451396,0.12795851748787096,True,True
observed_best_fit,21261302,0.14625086876157056,0.26710570382783727,0.26710570382783727,3.2071760573199546,2.9400703534921173,0.11529795209457998,True,True
observed_best_fit,21261303,0.14625086876157056,0.0009470725816098646,0.0009470725816098646,1.797613093588266,1.796666021006656,0.14748641294434725,True,True
observed_best_fit,21261304,0.14625086876157056,0.07388337251796262,0.07388337251796262,1.8455012018515418,1.7716178293335791,0.13237390911116642,True,True
observed_best_fit,21261305,0.14625086876157056,0.6625607124819886,0.6625607124819886,3.5913176512809035,2.928756938798915,0.11733786499206755,True,True
observed_best_fit,21261306,0.14625086876157056,0.18840746248379237,0.18840746248379237,2.8172799726818347,2.6288725101980424,0.16473236406550137,True,True
observed_best_fit,21261307,0.14625086876157056,0.7899964702451401,0.7899964702451401,3.38106654021224,2.5910700699671,0.1834379839635927,True,True
observed_best_fit,21261308,0.14625086876157056,1.735514995426768,1.735514995426768,7.196369187238978,5.46085419181221,0.20544703328967098,True,True
observed_best_fit,21261309,0.14625086876157056,0.005338987778713111,0.005338987778713111,3.165690469285563,3.16035148150685,0.1507486427823234,True,True
observed_best_fit,21261310,0.14625086876157056,0.037533767337703305,0.037533767337703305,0.9145609677038893,0.877027200366186,0.1569465007195783,True,True
observed_best_fit,21261311,0.14625086876157056,0.14939094528809793,0.14939094528809793,7.62983249105301,7.480441545764912,0.16375822410148988,True,True
observed_best_fit,21261312,0.14625086876157056,0.6064787606694697,0.6064787606694697,7.427507059937263,6.821028299267793,0.11234593003468361,True,True
observed_best_fit,21261313,0.14625086876157056,5.8902763333540396,5.8902763333540396,16.60878306670827,10.71850673335423,0.24372850647672017,True,True
observed_best_fit,21261314,0.14625086876157056,0.0003937566003688886,0.0003937566003688886,4.849960577698406,4.849566821098037,0.14535939191056466,True,True
observed_best_fit,21261315,0.14625086876157056,0.09781376670489195,0.09781376670489195,1.545209143979668,1.447395377274776,0.13029572231887973,True,True
observed_best_fit,21261316,0.14625086876157056,1.123422546519751,1.123422546519751,1.9533979203767817,0.8299753738570308,0.19163453537080113,True,True
observed_best_fit,21261317,0.14625086876157056,0.16459302173500312,0.16459302173500312,9.478631744187885,9.314038722452882,0.16565632544570008,True,True
observed_best_fit,21261318,0.14625086876157056,0.022808144164336852,0.022808144164336852,0.716127276212877,0.6933191320485401,0.1390198521059962,True,True
observed_best_fit,21261319,0.14625086876157056,0.0988898679078547,0.0988898679078547,1.2534487127639067,1.154558844856052,0.13956754051747428,True,True
observed_best_fit,21261320,0.14625086876157056,0.11895608464233742,0.11895608464233742,3.5097155192545078,3.3907594346121703,0.16281549131045078,True,True
observed_best_fit,21261321,0.14625086876157056,0.0013306158471344531,0.0013306158471344531,4.658508398171423,4.657177782324289,0.14764975952620454,True,True
observed_best_fit,21261322,0.14625086876157056,0.056993764341333186,0.056993764341333186,1.5522564305711766,1.4952626662298434,0.15715410780829817,True,True
observed_best_fit,21261323,0.14625086876157056,1.6096946771867167,1.6096946771867167,1.704349350195383,0.09465467300866648,0.1255487038080028,True,True
observed_best_fit,21261324,0.14625086876157056,0.24263588162089444,0.24263588162089444,4.5469824225811,4.304346540960205,0.1704947746827538,True,True
observed_best_fit,21261325,0.14625086876157056,0.7852915396070299,0.7852915396070299,1.488717003254941,0.7034254636479111,0.07152404808824812,True,True
observed_best_fit,21261326,0.14625086876157056,0.7173995561380331,0.7173995561380331,1.9861281628365126,1.2687286066984795,0.1000014978694422,True,True
observed_best_fit,21261327,0.14625086876157056,0.6939074222257529,0.6939074222257529,2.492356204962565,1.7984487827368123,0.0914120001227577,True,True
observed_best_fit,21261328,0.14625086876157056,0.07118744765180818,0.07118744765180818,0.9809022155818325,0.9097147679300244,0.1578003211827151,True,True
observed_best_fit,21261329,0.14625086876157056,2.5432506298272983e-05,2.5432506298272983e-05,4.292207993153526,4.292182560647228,0.14649643025747444,True,True
observed_best_fit,21261330,0.14625086876157056,1.0259164208235139,1.0259164208235139,1.8711673559155495,0.8452509350920357,0.09757730345883112,True,True
observed_best_fit,21261331,0.14625086876157056,0.2278453217945149,0.2278453217945149,1.5630250493445712,1.3351797275500563,0.16711830837147718,True,True
observed_best_fit,21261332,0.14625086876157056,0.0013821449854842793,0.0013821449854842793,0.6650134085847479,0.6636312635992636,0.14821232764704154,True,True
observed_best_fit,21261333,0.14625086876157056,1.281589217247133,1.281589217247133,2.3687903777416093,1.0872011604944762,0.0813924091652104,True,True
observed_best_fit,21261334,0.14625086876157056,0.9551860391239869,0.9551860391239869,1.3043167465565164,0.3491307074325295,0.050025271213115945,True,True
observed_best_fit,21261335,0.14625086876157056,0.9900598577741944,0.9900598577741944,2.3459760296725816,1.3559161718983872,0.18651920091385266,True,True
observed_best_fit,21261336,0.14625086876157056,0.780013364553592,0.780013364553592,6.432743838161762,5.65273047360817,0.1842003529928774,True,True
observed_best_fit,21261337,0.14625086876157056,1.2669582572834663,1.2669582572834663,5.716557845176604,4.449599587893138,0.19456208721008383,True,True
observed_best_fit,21261338,0.14625086876157056,5.775114499246386,5.775114499246386,5.916000175301372,0.1408856760549865,0.23434125735584724,True,True
observed_best_fit,21261339,0.14625086876157056,0.1158043265092612,0.1158043265092612,7.147278090564866,7.031473764055605,0.1624808357369786,True,True
observed_best_fit,21261340,0.14625086876157056,0.20944765800125875,0.20944765800125875,2.149099188295538,1.9396515302942792,0.12423443571120213,True,True
observed_best_fit,21261341,0.14625086876157056,0.06713408124716436,0.06713408124716436,0.8807382181117387,0.8136041368645743,0.13128984789255127,True,True
observed_best_fit,21261342,0.14625086876157056,0.09014217592739815,0.09014217592739815,4.689408659617017,4.599266483689619,0.12970124106214959,True,True
observed_best_fit,21261343,0.14625086876157056,0.006407738359869297,0.006407738359869297,0.8528327393307535,0.8464250009708842,0.14191422494613865,True,True
observed_best_fit,21261344,0.14625086876157056,0.0024285778619972387,0.0024285778619972387,1.584199534287859,1.5817709564258617,0.1487154091502415,True,True
observed_best_fit,21261345,0.14625086876157056,0.08768863612861999,0.08768863612861999,1.4501424505734375,1.3624538144448175,0.13079710837173397,True,True
observed_best_fit,21261346,0.14625086876157056,0.2846775460202675,0.2846775460202675,5.618861560828179,5.334184014807912,0.16924813568243083,True,True
observed_best_fit,21261347,0.14625086876157056,2.050570155799254,2.050570155799254,4.421086049061871,2.370515893262617,0.20320233091985407,True,True
observed_best_fit,21261348,0.14625086876157056,1.4480253829969891,1.4480253829969891,6.64063006134625,5.1926046783492605,0.19281320848580477,True,True
observed_best_fit,21261349,0.14625086876157056,0.3276948342801198,0.3276948342801198,1.4555981132639362,1.1279032789838164,0.12025345904558082,True,True
observed_best_fit,21261350,0.14625086876157056,0.752289472039761,0.752289472039761,2.151348303734911,1.39905883169515,0.18120383896057213,True,True
observed_best_fit,21261351,0.14625086876157056,0.33722414375913834,0.33722414375913834,3.1631183554448135,2.825894211685675,0.11801241090555209,True,True
observed_best_fit,21261352,0.14625086876157056,0.023779242807779433,0.023779242807779433,2.1920812173056317,2.1683019744978522,0.15407511702365512,True,True
observed_best_fit,21261353,0.14625086876157056,0.4509150545071743,0.4509150545071743,2.0019988007819163,1.551083746274742,0.17426722958332166,True,True
observed_best_fit,21261354,0.14625086876157056,0.0008376409083390435,0.0008376409083390435,3.899371986544405,3.898534345636066,0.14778411069463307,True,True
observed_best_fit,21261355,0.14625086876157056,1.1406247767084952,1.1406247767084952,1.9679495923644095,0.8273248156559143,0.07630951835501117,True,True
observed_best_fit,21261356,0.14625086876157056,1.0524080266321048,1.0524080266321048,3.5700107349550816,2.517602708322977,0.19510771080321918,True,True
observed_best_fit,21261357,0.14625086876157056,1.4408312409222068,1.4408312409222068,7.630139955742135,6.189308714819928,0.08849649328790377,True,True
observed_best_fit,21261358,0.14625086876157056,1.191268841990846,1.191268841990846,8.274286895286025,7.083018053295179,0.0909715424306097,True,True
observed_best_fit,21261359,0.14625086876157056,1.323978821645146,1.323978821645146,8.289652516040741,6.965673694395595,0.18925736503587653,True,True
observed_best_fit,21261360,0.14625086876157056,0.4238910672822209,0.4238910672822209,1.543051830160733,1.119160762878512,0.17486592735644338,True,True
observed_best_fit,21261361,0.14625086876157056,0.399064734455256,0.399064734455256,0.5843990889941648,0.18533435453890884,0.10562570354698202,True,True
observed_best_fit,21261362,0.14625086876157056,4.646508890757622,4.646508890757622,8.379789401461146,3.7332805107035236,0.10419813436813713,True,True
observed_best_fit,21261363,0.14625086876157056,1.1881999717246474,1.1881999717246474,6.395641247681606,5.207441275956959,0.19379607835888418,True,True
observed_best_fit,21261364,0.14625086876157056,1.0921394139375362,1.0921394139375362,6.263243520482897,5.171104106545361,0.10387444961855871,True,True
observed_best_fit,21261365,0.14625086876157056,0.015428126136917797,0.015428126136917797,5.481246408336007,5.4658182821990895,0.13992265217044356,True,True
observed_best_fit,21261366,0.14625086876157056,0.1053734020666699,0.1053734020666699,7.113167129797631,7.007793727730961,0.16160943594648486,True,True
observed_best_fit,21261367,0.14625086876157056,0.455489340425816,0.455489340425816,0.5290120219264137,0.07352268150059768,0.17812453230895606,True,True
observed_best_fit,21261368,0.14625086876157056,1.7155162057104711,1.7155162057104711,2.9090359549251916,1.1935197492147205,0.2053827754561141,True,True
observed_best_fit,21261369,0.14625086876157056,0.02180862551328744,0.02180862551328744,2.9957925718713025,2.973983946358015,0.1546664542150032,True,True
observed_best_fit,21261370,0.14625086876157056,1.3114709880214421,1.3114709880214421,2.8668463155409944,1.5553753275195523,0.19175548933996447,True,True
observed_best_fit,21261371,0.14625086876157056,0.09389893241037983,0.09389893241037983,1.9447410670269698,1.85084213461659,0.13237915602089356,True,True
observed_best_fit,21261372,0.14625086876157056,1.2931047881007214,1.2931047881007214,2.649136929505858,1.3560321414051366,0.1901940848597348,True,True
observed_best_fit,21261373,0.14625086876157056,0.02338596573619922,0.02338596573619922,3.8705379489241323,3.847151983187933,0.13777720838948312,True,True
observed_best_fit,21261374,0.14625086876157056,5.79280940938623,5.79280940938623,20.537515803871607,14.744706394485377,0.22699373279234264,True,True
observed_best_fit,21261375,0.14625086876157056,0.1525125426957672,0.1525125426957672,5.336802580706044,5.1842900380102765,0.16206432880116028,True,True
observed_best_fit,21261376,0.14625086876157056,1.0855900836139456,1.0855900836139456,2.5426196098524274,1.4570295262384818,0.19607045007435345,True,True
observed_best_fit,21261377,0.14625086876157056,0.0025344089430121564,0.0025344089430121564,3.1381386959750994,3.1356042870320873,0.14401021971471856,True,True
observed_best_fit,21261378,0.14625086876157056,1.7032974720261373,1.7032974720261373,4.351081185361393,2.6477837133352553,0.20348102321076011,True,True
observed_best_fit,21261379,0.14625086876157056,0.0017156854345290462,0.0017156854345290462,3.9081425277934043,3.9064268423588753,0.1441129368966729,True,True
observed_best_fit,21261380,0.14625086876157056,2.722292476938348,2.722292476938348,6.921866283992141,4.199573807053794,0.060227021333720654,True,True
observed_best_fit,21261381,0.14625086876157056,0.014903638994580914,0.014903638994580914,1.5125953030797907,1.4976916640852098,0.15163759541272168,True,True
observed_best_fit,21261382,0.14625086876157056,0.6684779424028982,0.6684779424028982,3.268096063711099,2.599618121308201,0.18081148387330725,True,True
observed_best_fit,21261383,0.14625086876157056,4.62435286104891,4.62435286104891,10.67644087478245,6.05208801373354,0.07873188126493592,True,True
observed_best_fit,21261384,0.14625086876157056,0.3151433104304471,0.3151433104304471,1.8167441560795354,1.5016008456490884,0.17448515331513825,True,True
observed_best_fit,21261385,0.14625086876157056,4.215089076220744,4.215089076220744,7.040607694986483,2.8255186187657393,0.23433415215771308,True,True
observed_best_fit,21261386,0.14625086876157056,0.7331340234601891,0.7331340234601891,6.0193857270002,5.286251703540011,0.1820706537463022,True,True
observed_best_fit,21261387,0.14625086876157056,0.22884600684454925,0.22884600684454925,1.5868730928818546,1.3580270860373054,0.1642554585237779,True,True
observed_best_fit,21261388,0.14625086876157056,0.9905184390974355,0.9905184390974355,12.139770507537964,11.149252068440529,0.20162002946984942,True,True
observed_best_fit,21261389,0.14625086876157056,0.340002554512123,0.340002554512123,1.9191762319641992,1.5791736774520762,0.17299506024757122,True,True
observed_best_fit,21261390,0.14625086876157056,1.6105411124306848,1.6105411124306848,9.98478680218004,8.374245689749355,0.05323964817793993,True,True
observed_best_fit,21261391,0.14625086876157056,0.012544100880278464,0.012544100880278464,4.233219519974588,4.220675419094309,0.15168200876702398,True,True
observed_best_fit,21261392,0.14625086876157056,0.03775130479507105,0.03775130479507105,7.011504356478257,6.973753051683186,0.1562627790506775,True,True
observed_best_fit,21261393,0.14625086876157056,0.27407907826364175,0.27407907826364175,1.6192037790435942,1.3451247007799525,0.16867161297954042,True,True
observed_best_fit,21261394,0.14625086876157056,1.5886609926139936,1.5886609926139936,2.153246486090843,0.5645854934768492,0.0848894931382662,True,True
observed_best_fit,21261395,0.14625086876157056,0.061758461247133134,0.061758461247133134,3.3973491713448087,3.3355907100976756,0.15845254896222008,True,True
observed_best_fit,21261396,0.14625086876157056,0.10247730234814156,0.10247730234814156,2.690789036061755,2.5883117337136134,0.1592860793870253,True,True
observed_best_fit,21261397,0.14625086876157056,0.01599022689248142,0.01599022689248142,1.8095418490756094,1.793551622183128,0.14045844623836778,True,True
observed_best_fit,21261398,0.14625086876157056,0.6024583663905125,0.6024583663905125,2.5992017136789514,1.9967433472884388,0.10230655594609946,True,True
observed_best_fit,21261399,0.14625086876157056,1.9601009694550848,1.9601009694550848,4.2123814762745155,2.2522805068194307,0.20988911807058055,True,True
observed_best_fit,21261400,0.14625086876157056,3.607314794362715e-05,3.607314794362715e-05,0.8004710668018515,0.8004349936539079,0.1465522432170595,True,True
observed_best_fit,21261401,0.14625086876157056,0.46669982507868957,0.46669982507868957,2.9274039974128647,2.460704172334175,0.10595784059069994,True,True
observed_best_fit,21261402,0.14625086876157056,0.03365735597467978,0.03365735597467978,5.644099004534192,5.6104416485595126,0.13367179459121908,True,True
observed_best_fit,21261403,0.14625086876157056,0.03124875066178523,0.03124875066178523,0.3725527293596508,0.34130397869786555,0.15527444154781944,True,True
observed_best_fit,21261404,0.14625086876157056,0.34909176380378715,0.34909176380378715,0.7484751624822056,0.39938339867841843,0.1058854008504684,True,True
observed_best_fit,21261405,0.14625086876157056,0.003403858396531678,0.003403858396531678,2.6054068559219212,2.6020029975253895,0.14346009522076306,True,True
observed_best_fit,21261406,0.14625086876157056,0.04482135352393035,0.04482135352393035,3.913343944693255,3.8685225911693246,0.1576441593365771,True,True
observed_best_fit,21261407,0.14625086876157056,0.10113631733250772,0.10113631733250772,2.9523789290945563,2.8512426117620486,0.13012129441431472,True,True
observed_best_fit,21261408,0.14625086876157056,0.2048672641153979,0.2048672641153979,1.8572457012779788,1.652378437162581,0.11837341940073395,True,True
observed_best_fit,21261409,0.14625086876157056,0.17494967388764238,0.17494967388764238,6.49312396984716,6.318174295959517,0.16819367841423996,True,True
observed_best_fit,21261410,0.14625086876157056,0.08546575956988833,0.08546575956988833,0.7788015443040643,0.693335784734176,0.16085563522880814,True,True
observed_best_fit,21261411,0.14625086876157056,1.5483977258665398,1.5483977258665398,4.911200139075039,3.362802413208499,0.20206842866113212,True,True
observed_best_fit,21261412,0.14625086876157056,0.8522980225009562,0.8522980225009562,0.9902492203796044,0.13795119787864812,0.19088438735845267,True,True
observed_best_fit,21261413,0.14625086876157056,0.2858370925612723,0.2858370925612723,3.0658137730189674,2.779976680457695,0.17119243039935078,True,True
observed_best_fit,21261414,0.14625086876157056,0.27378975341884804,0.27378975341884804,5.772362627120572,5.498572873701724,0.11523351712535537,True,True
observed_best_fit,21261415,0.14625086876157056,0.931034988015627,0.931034988015627,4.828025484958223,3.896990496942596,0.18724579470298616,True,True
observed_best_fit,21261416,0.14625086876157056,0.054349135867450826,0.054349135867450826,7.858487977139491,7.8041388412720405,0.15810050379097235,True,True
observed_best_fit,21261417,0.14625086876157056,0.88930352671,0.88930352671,4.960765239150015,4.071461712440015,0.18906924283208204,True,True
observed_best_fit,21261418,0.14625086876157056,0.1662889560951557,0.1662889560951557,3.1123167369316382,2.9460277808364825,0.16320763111868525,True,True
observed_best_fit,21261419,0.14625086876157056,0.7465152747648851,0.7465152747648851,4.054304059435449,3.3077887846705636,0.09079138852260206,True,True
observed_best_fit,21261420,0.14625086876157056,0.8087651440420185,0.8087651440420185,3.106272493715222,2.2975073496732037,0.07555649711916042,True,True
observed_best_fit,21261421,0.14625086876157056,0.6675782155930854,0.6675782155930854,2.3121144641821987,1.6445362485891133,0.18183766812316876,True,True
observed_best_fit,21261422,0.14625086876157056,0.014706745690604484,0.014706745690604484,0.5196291260746246,0.5049223803840202,0.1524049346354241,True,True
observed_best_fit,21261423,0.14625086876157056,0.7883276805515598,0.7883276805515598,2.7624933510672376,1.9741656705156778,0.19156372193541316,True,True
observed_best_fit,21261424,0.14625086876157056,2.4820706853400125,2.4820706853400125,15.772292672973506,13.290221987633494,0.20624073650807292,True,True
observed_best_fit,21261425,0.14625086876157056,5.788242294431889,5.788242294431889,6.395042952824419,0.6068006583925292,0.059465249873116716,True,True
observed_best_fit,21261426,0.14625086876157056,0.6084556480524155,0.6084556480524155,5.633426208430661,5.024970560378246,0.10431755864313803,True,True
observed_best_fit,21261427,0.14625086876157056,0.8745494931833214,0.8745494931833214,1.3814540942928253,0.5069046011095039,0.1082190246469434,True,True
observed_best_fit,21261428,0.14625086876157056,0.6177669348664874,0.6177669348664874,1.0402627371638389,0.42249580229735156,0.1856268041485904,True,True
observed_best_fit,21261429,0.14625086876157056,0.006639520656255726,0.006639520656255726,2.849892247396838,2.8432527267405825,0.14978626174334597,True,True
observed_best_fit,21261430,0.14625086876157056,1.3269407027805145,1.3269407027805145,1.879977807220277,0.5530371044397626,0.06977708661829717,True,True
observed_best_fit,21261431,0.14625086876157056,0.7123032538682059,0.7123032538682059,5.060080748109282,4.347777494241076,0.11571158367762058,True,True
observed_best_fit,21261432,0.14625086876157056,0.009209251771350235,0.009209251771350235,1.8594249328177348,1.8502156810463846,0.15090421962250866,True,True
observed_best_fit,21261433,0.14625086876157056,0.16189245306925032,0.16189245306925032,0.4771693313040582,0.3152768782348079,0.12074099243809085,True,True
observed_best_fit,21261434,0.14625086876157056,0.08531164911947453,0.08531164911947453,7.00038224028959,6.915070591170116,0.13111529741922254,True,True
observed_best_fit,21261435,0.14625086876157056,5.07536027149551,5.07536027149551,6.088913283153635,1.0135530116581242,0.23040174270181488,True,True
observed_best_fit,21261436,0.14625086876157056,0.02815794580947706,0.02815794580947706,0.7703748984933051,0.742216952683828,0.15449752226295826,True,True
observed_best_fit,21261437,0.14625086876157056,0.4898083712492426,0.4898083712492426,0.9403660286469463,0.4505576573977037,0.17646826455270456,True,True
observed_best_fit,21261438,0.14625086876157056,0.1739170956098377,0.1739170956098377,12.83654772759015,12.662630631980312,0.16305824176541114,True,True
observed_best_fit,21261439,0.14625086876157056,4.056040324503724,4.056040324503724,5.74533240082385,1.689292076320126,0.2267538456993779,True,True
observed_best_fit,21261440,0.14625086876157056,0.4475057689316282,0.4475057689316282,2.257011760934093,1.8095059920024648,0.11088421879967648,True,True
observed_best_fit,21261441,0.14625086876157056,6.080291719918958,6.080291719918958,7.156555818921592,1.0762640990026335,0.24788162995861285,True,True
observed_best_fit,21261442,0.14625086876157056,0.165048487314838,0.165048487314838,0.6428181099525441,0.47776962263770606,0.1224111844501717,True,True
observed_best_fit,21261443,0.14625086876157056,0.001978982795528772,0.001978982795528772,1.8240669547951822,1.8220879719996534,0.14393570390772897,True,True
observed_best_fit,21261444,0.14625086876157056,4.397502946524957,4.397502946524957,6.303566920755281,1.9060639742303234,0.12681865569671447,True,True
observed_best_fit,21261445,0.14625086876157056,0.5524181513286897,0.5524181513286897,1.4837030670285405,0.9312849156998508,0.18107127624029476,True,True
observed_best_fit,21261446,0.14625086876157056,0.22396223648303293,0.22396223648303293,4.181534196716049,3.957571960233016,0.1684610890772875,True,True
observed_best_fit,21261447,0.14625086876157056,1.6911548811723893,1.6911548811723893,6.164690116226934,4.473535235054545,0.20130271515998563,True,True
observed_best_fit,21261448,0.14625086876157056,0.04718415626247585,0.04718415626247585,0.7128972101454876,0.6657130538830117,0.1385230747906749,True,True
observed_best_fit,21261449,0.14625086876157056,1.6762174421521934,1.6762174421521934,5.874621780589614,4.19840433843742,0.20287572279868318,True,True
observed_best_fit,21261450,0.14625086876157056,1.4144956973751341,1.4144956973751341,2.936048684436014,1.52155298706088,0.03953688748866723,True,True
observed_best_fit,21261451,0.14625086876157056,0.008520963882458488,0.008520963882458488,0.6288575067950886,0.6203365429126301,0.14136805600465036,True,True
observed_best_fit,21261452,0.14625086876157056,1.787042786730781,1.787042786730781,2.621545449726116,0.834502662995335,0.19663348255136,True,True
observed_best_fit,21261453,0.14625086876157056,0.31623616152253486,0.31623616152253486,4.792820927267318,4.476584765744783,0.12213907625450468,True,True
observed_best_fit,21261454,0.14625086876157056,0.1263708925981235,0.1263708925981235,1.883901211540639,1.7575303189425155,0.16359675449475525,True,True
observed_best_fit,21261455,0.14625086876157056,0.07098975453902323,0.07098975453902323,4.191510548954169,4.120520794415146,0.13191922969016792,True,True
observed_best_fit,21261456,0.14625086876157056,1.525772594376904,1.525772594376904,6.361581237630539,4.835808643253635,0.02826504866726692,True,True
observed_best_fit,21261457,0.14625086876157056,0.3147026353524731,0.3147026353524731,1.6770483251197854,1.3623456897673123,0.12037175807276895,True,True
observed_best_fit,21261458,0.14625086876157056,0.010688190192858826,0.010688190192858826,4.188296588725471,4.1776083985326125,0.15154726997278112,True,True
observed_best_fit,21261459,0.14625086876157056,0.03412789959167384,0.03412789959167384,5.212356364382819,5.178228464791145,0.13384787618773777,True,True
observed_best_fit,21261460,0.14625086876157056,0.5520320365211808,0.5520320365211808,1.6053991257208948,1.053367089199714,0.17930167938631483,True,True
observed_best_fit,21261461,0.14625086876157056,0.4872713570342706,0.4872713570342706,0.5095394498314382,0.022268092797167544,0.17945312903067387,True,True
observed_best_fit,21261462,0.14625086876157056,0.33800385239824116,0.33800385239824116,1.3910490063415661,1.053045153943325,0.17493773080873035,True,True
observed_best_fit,21261463,0.14625086876157056,3.258895245065485,3.258895245065485,14.016554332187894,10.75765908712241,0.22201843281871358,True,True
observed_best_fit,21261464,0.14625086876157056,0.012531133567599828,0.012531133567599828,0.482119673841515,0.46958854027391517,0.1511920017336192,True,True
observed_best_fit,21261465,0.14625086876157056,1.213395786987359,1.213395786987359,5.524651044934531,4.311255257947172,0.08336097081628507,True,True
observed_best_fit,21261466,0.14625086876157056,0.993432374398822,0.993432374398822,1.968648690564864,0.9752163161660419,0.11197370397481628,True,True
observed_best_fit,21261467,0.14625086876157056,0.006087255544091508,0.006087255544091508,0.4836171191827944,0.47752986363870287,0.14251040715124372,True,True
observed_best_fit,21261468,0.14625086876157056,0.7063870646908192,0.7063870646908192,8.709149034117885,8.002761969427066,0.11122325212228085,True,True
observed_best_fit,21261469,0.14625086876157056,1.2463808120700692,1.2463808120700692,2.4895503286537504,1.2431695165836811,0.07700130497942699,True,True
observed_best_fit,21261470,0.14625086876157056,3.4025529712048845,3.4025529712048845,4.146887925761941,0.744334954557057,0.08444675767188778,True,True
observed_best_fit,21261471,0.14625086876157056,3.0197996132638165,3.0197996132638165,3.648296105159992,0.6284964918961756,0.2154829184798479,True,True
observed_best_fit,21261472,0.14625086876157056,1.8338389864496545,1.8338389864496545,1.9831224512889933,0.1492834648393389,0.10192286243010577,True,True
observed_best_fit,21261473,0.14625086876157056,3.9532533959976597,3.9532533959976597,8.415816421689117,4.462563025691457,0.22424326314697074,True,True
observed_best_fit,21261474,0.14625086876157056,2.152002798695218,2.152002798695218,7.720219667215435,5.568216868520217,0.2050830115607452,True,True
observed_best_fit,21261475,0.14625086876157056,2.3922866910134832,2.3922866910134832,3.8954066908051557,1.5031199997916724,0.13171613029343085,True,True
observed_best_fit,21261476,0.14625086876157056,0.595660614930285,0.595660614930285,19.02851329067257,18.432852675742286,0.17710101827232555,True,True
observed_best_fit,21261477,0.14625086876157056,0.18243637363534448,0.18243637363534448,1.391790253196457,1.2093538795611125,0.16594274622460845,True,True
observed_best_fit,21261478,0.14625086876157056,1.9751139896209873,1.9751139896209873,5.082957533381478,3.1078435437604908,0.2079017091606603,True,True
observed_best_fit,21261479,0.14625086876157056,1.7622356066338463,1.7622356066338463,2.179015916736602,0.41678031010275574,0.10075915647737926,True,True
observed_best_fit,21261480,0.14625086876157056,4.3831564543313,4.3831564543313,5.2783363462473165,0.8951798919160163,0.08715462684040057,True,True
observed_best_fit,21261481,0.14625086876157056,1.399772529005156,1.399772529005156,3.054687363942104,1.654914834936948,0.09044973444759621,True,True
observed_best_fit,21261482,0.14625086876157056,1.3234129937188115,1.3234129937188115,4.392942680085964,3.0695296863671526,0.06479046769734767,True,True
observed_best_fit,21261483,0.14625086876157056,2.078731328848148,2.078731328848148,4.044776070086295,1.9660447412381465,0.09636503246939633,True,True
observed_best_fit,21261484,0.14625086876157056,10.257388950075992,10.257388950075992,10.896594828809068,0.6392058787330765,0.26397107956739074,True,True
observed_best_fit,21261485,0.14625086876157056,1.3161663466400297,1.3161663466400297,2.8312001316212365,1.5150337849812068,0.10831370130601274,True,True
observed_best_fit,21261486,0.14625086876157056,0.7683843850693766,0.7683843850693766,1.752625264902318,0.9842408798329414,0.1854477551319327,True,True
observed_best_fit,21261487,0.14625086876157056,0.18071446419310266,0.18071446419310266,7.327281244280182,7.146566780087079,0.16359420368050864,True,True
observed_best_fit,21261488,0.14625086876157056,0.041828071524592225,0.041828071524592225,4.897879709087937,4.856051637563345,0.1559678654559443,True,True
observed_best_fit,21261489,0.14625086876157056,0.06482329382801089,0.06482329382801089,1.69064608718074,1.6258227933527292,0.15848266200628153,True,True
observed_best_fit,21261490,0.14625086876157056,0.4270871845216515,0.4270871845216515,4.850425527329838,4.4233383428081865,0.10623355153283164,True,True
observed_best_fit,21261491,0.14625086876157056,0.13058911341597734,0.13058911341597734,1.8189811263283444,1.688392012912367,0.12039682556961827,True,True
observed_best_fit,21261492,0.14625086876157056,0.14659319107629276,0.14659319107629276,4.300566115922328,4.153972924846035,0.12458657108581189,True,True
observed_best_fit,21261493,0.14625086876157056,0.003949065095109061,0.003949065095109061,1.5417108938801003,1.5377618287849912,0.1424335556822107,True,True
observed_best_fit,21261494,0.14625086876157056,0.5367484697004379,0.5367484697004379,6.154270069229769,5.617521599529331,0.17794065605290146,True,True
observed_best_fit,21261495,0.14625086876157056,0.07378731611490474,0.07378731611490474,0.8104849461933077,0.7366976300784029,0.1350791530712122,True,True
observed_best_fit,21261496,0.14625086876157056,0.2870695095399758,0.2870695095399758,3.6105758853243097,3.323506375784334,0.12270447146774693,True,True
observed_best_fit,21261497,0.14625086876157056,5.5615866435197505,5.5615866435197505,6.705537423397116,1.1439507798773656,0.24033694039952566,True,True
observed_best_fit,21261498,0.14625086876157056,0.17091248688737004,0.17091248688737004,0.676400743193347,0.5054882563059769,0.1646142912022023,True,True
observed_best_fit,21261499,0.14625086876157056,0.1708861770172918,0.1708861770172918,4.651558327274136,4.4806721502568445,0.12268795370637668,True,True
observed_best_fit,21261500,0.14625086876157056,2.143185328032489,2.143185328032489,2.9416556092525545,0.7984702812200652,0.08203201233690326,True,True
observed_best_fit,21261501,0.14625086876157056,0.008800641974735512,0.008800641974735512,5.392141441339627,5.383340799364891,0.14213371711604267,True,True
observed_best_fit,21261502,0.14625086876157056,0.26167633133992485,0.26167633133992485,4.068593622349799,3.8069172910098743,0.16778509273493034,True,True
observed_best_fit,21261503,0.14625086876157056,0.668898164354323,0.668898164354323,2.1567960587646855,1.4878978944103625,0.11770491049638211,True,True
observed_best_fit,21261504,0.14625086876157056,0.037210496325046694,0.037210496325046694,0.3072290095060106,0.2700185131809639,0.13363720561068243,True,True
observed_best_fit,21261505,0.14625086876157056,0.567915212013756,0.567915212013756,3.8324379542963714,3.2645227422826153,0.06932540178153124,True,True
observed_best_fit,21261506,0.14625086876157056,0.2207194528516796,0.2207194528516796,6.5748988530022165,6.354179400150537,0.1195840199717286,True,True
observed_best_fit,21261507,0.14625086876157056,2.3873489802690733,2.3873489802690733,9.977301673698914,7.589952693429841,0.09903182750332822,True,True
observed_best_fit,21261508,0.14625086876157056,1.6874553872106863,1.6874553872106863,3.290201406684805,1.6027460194741188,0.1995140137391128,True,True
observed_best_fit,21261509,0.14625086876157056,7.76118447256442,7.76118447256442,8.159685044088421,0.3985005715240019,0.14314082542403456,True,True
observed_best_fit,21261510,0.14625086876157056,5.2382530411649615,5.2382530411649615,6.147974275351933,0.9097212341869715,0.23491723079048682,True,True
observed_best_fit,21261511,0.14625086876157056,0.4084622788953767,0.4084622788953767,1.8775406702548367,1.46907839135946,0.1777956776908221,True,True
observed_best_fit,21261512,0.14625086876157056,0.08043348133629546,0.08043348133629546,5.407983707650033,5.327550226313737,0.13313451249459132,True,True
observed_best_fit,21261513,0.14625086876157056,1.2941480850910358,1.2941480850910358,4.822730821961564,3.528582736870528,0.10239766753275663,True,True
observed_best_fit,21261514,0.14625086876157056,0.004534356246500337,0.004534356246500337,2.131578007113937,2.127043650867437,0.1507934883658036,True,True
observed_best_fit,21261515,0.14625086876157056,0.40058716824847096,0.40058716824847096,2.6386228117723936,2.2380356435239226,0.17663605371868274,True,True
observed_best_fit,21261516,0.14625086876157056,7.117253339958641,7.117253339958641,8.772844655798968,1.655591315840328,0.25800217630159566,True,True
observed_best_fit,21261517,0.14625086876157056,0.12251894919579664,0.12251894919579664,0.9483892252195637,0.8258702760237671,0.16180940405702618,True,True
observed_best_fit,21261518,0.14625086876157056,2.327051349282697,2.327051349282697,7.961518705048602,5.634467355765905,0.20471894489815107,True,True
observed_best_fit,21261519,0.14625086876157056,0.03693161432325698,0.03693161432325698,1.6830446892615498,1.6461130749382928,0.1564615075669525,True,True
observed_best_fit,21261520,0.14625086876157056,0.333857366087595,0.333857366087595,2.8560742691024705,2.5222169030148756,0.17299276529219745,True,True
observed_best_fit,21261521,0.14625086876157056,0.5298437210293083,0.5298437210293083,1.8249532195390255,1.2951094985097171,0.18107611632557752,True,True
observed_best_fit,21261522,0.14625086876157056,0.11649648184363826,0.11649648184363826,0.7843701728639091,0.6678736910202708,0.15908193372638246,True,True
observed_best_fit,21261523,0.14625086876157056,0.4640340445616755,0.4640340445616755,2.5750012426776023,2.110967198115927,0.18435384668668736,True,True
observed_best_fit,21261524,0.14625086876157056,0.2688201139784403,0.2688201139784403,2.276891598469338,2.008071484490898,0.1719363243365891,True,True
observed_best_fit,21261525,0.14625086876157056,0.4043501623234369,0.4043501623234369,2.2882494270375067,1.8838992647140698,0.17228062262937155,True,True
observed_best_fit,21261526,0.14625086876157056,0.7311115752217301,0.7311115752217301,9.467362115305448,8.736250540083718,0.10678097798386514,True,True
observed_best_fit,21261527,0.14625086876157056,2.904813676963764,2.904813676963764,3.417820988591513,0.5130073116277487,0.08449214464490942,True,True
observed_best_fit,21261528,0.14625086876157056,0.6346845427843524,0.6346845427843524,1.3202974875288127,0.6856129447444603,0.182104039028796,True,True
observed_best_fit,21261529,0.14625086876157056,0.04497789580987144,0.04497789580987144,3.0279991787103238,2.9830212829004523,0.1345662436320925,True,True
observed_best_fit,21261530,0.14625086876157056,0.33999823579861355,0.33999823579861355,3.592196435653644,3.2521981998550307,0.17331202530599701,True,True
observed_best_fit,21261531,0.14625086876157056,0.029618389743300888,0.029618389743300888,5.144908113350387,5.115289723607086,0.15648329034448177,True,True
observed_best_fit,21261532,0.14625086876157056,0.9318781560801153,0.9318781560801153,10.515878008760826,9.58399985268071,0.1914736933324248,True,True
observed_best_fit,21261533,0.14625086876157056,0.00027791779421093565,0.00027791779421093565,4.202243604522524,4.201965686728313,0.14704377909895705,True,True
observed_best_fit,21261534,0.14625086876157056,0.5428672524951423,0.5428672524951423,3.2786243643055633,2.735757111810421,0.1764159636714321,True,True
observed_best_fit,21261535,0.14625086876157056,1.2098016872026198,1.2098016872026198,6.782509119225021,5.572707432022401,0.08484260909855597,True,True
observed_best_fit,21261536,0.14625086876157056,1.7682069403376026,1.7682069403376026,9.35679869264453,7.588591752306927,0.08604793030036063,True,True
observed_best_fit,21261537,0.14625086876157056,0.26305794546616745,0.26305794546616745,3.8036883279374165,3.540630382471249,0.17025896409101085,True,True
observed_best_fit,21261538,0.14625086876157056,4.40908010206074,4.40908010206074,9.531323222554333,5.122243120493593,0.11448002859152659,True,True
observed_best_fit,21261539,0.14625086876157056,0.07511191143855456,0.07511191143855456,4.378356273893217,4.303244362454662,0.13320404969532387,True,True
observed_best_fit,21261540,0.14625086876157056,2.061921079425961,2.061921079425961,6.508104223058171,4.446183143632211,0.08014146968898635,True,True
observed_best_fit,21261541,0.14625086876157056,2.233081792631256,2.233081792631256,5.948491917531289,3.715410124900033,0.2130399702701888,True,True
observed_best_fit,21261542,0.14625086876157056,2.3169008935115327,2.3169008935115327,4.0853871392902565,1.7684862457787238,0.21090715971702859,True,True
observed_best_fit,21261543,0.14625086876157056,0.19735309391539557,0.19735309391539557,2.357112915364474,2.1597598214490783,0.1679511023388306,True,True
observed_best_fit,21261544,0.14625086876157056,0.11666966299194037,0.11666966299194037,3.2266521305978406,3.1099824676059002,0.12853230452791395,True,True
observed_best_fit,21261545,0.14625086876157056,0.37418604165656877,0.37418604165656877,3.9830539913813654,3.6088679497247966,0.18199439290563327,True,True
observed_best_fit,21261546,0.14625086876157056,0.4425509077876888,0.4425509077876888,2.6904553489286576,2.2479044411409688,0.17377150232804628,True,True
observed_best_fit,21261547,0.14625086876157056,2.6554345511565454,2.6554345511565454,5.624867033563226,2.9694324824066807,0.07016024627927638,True,True
observed_best_fit,21261548,0.14625086876157056,3.315017888121798,3.315017888121798,3.381673191558229,0.0666553034364312,0.22056950165094077,True,True
observed_best_fit,21261549,0.14625086876157056,0.6352477726161112,0.6352477726161112,2.2511868886375637,1.6159391160214525,0.11339135057055826,True,True
observed_best_fit,21261550,0.14625086876157056,3.5536111220194284,3.5536111220194284,8.453669838509715,4.900058716490286,0.22213157083342636,True,True
observed_best_fit,21261551,0.14625086876157056,0.07888263491283443,0.07888263491283443,5.889488140172145,5.810605505259311,0.13502613918620832,True,True
observed_best_fit,21261552,0.14625086876157056,0.5272182417302713,0.5272182417302713,2.8469364052650996,2.3197181635348283,0.17872004555637047,True,True
observed_best_fit,21261553,0.14625086876157056,0.05595907645227349,0.05595907645227349,1.7562305038394141,1.7002714273871407,0.13278087718170434,True,True
observed_best_fit,21261554,0.14625086876157056,1.2842973768124661,1.2842973768124661,3.0806587582608884,1.7963613814484223,0.08939380750373567,True,True
observed_best_fit,21261555,0.14625086876157056,0.054438072113556224,0.054438072113556224,2.9934523486425375,2.9390142765289813,0.16136827451739938,True,True
observed_best_fit,21261556,0.14625086876157056,2.0522367837145215,2.0522367837145215,10.66440114855066,8.612164364836138,0.112669835073564,True,True
observed_best_fit,21261557,0.14625086876157056,2.8624825041047814,2.8624825041047814,3.681415370287657,0.8189328661828754,0.0858046871111473,True,True
observed_best_fit,21261558,0.14625086876157056,0.6521858987376206,0.6521858987376206,2.6637108556205544,2.011524956882934,0.18367835003696706,True,True
observed_best_fit,21261559,0.14625086876157056,1.6057356735178696,1.6057356735178696,2.905472091932973,1.2997364184151032,0.10203962786397926,True,True
observed_best_fit,21261560,0.14625086876157056,1.3252588047529708,1.3252588047529708,4.511358678070692,3.186099873317721,0.191577070236519,True,True
observed_best_fit,21261561,0.14625086876157056,1.8514357002520017,1.8514357002520017,6.1128354095207635,4.261399709268762,0.20399840179746956,True,True
observed_best_fit,21261562,0.14625086876157056,0.02455380374111016,0.02455380374111016,4.161590068797661,4.137036265056551,0.1382431947849543,True,True
observed_best_fit,21261563,0.14625086876157056,1.1481410394803575,1.1481410394803575,5.44543753697756,4.297296497497203,0.09726853468868009,True,True
observed_best_fit,21261564,0.14625086876157056,0.15275399744091978,0.15275399744091978,4.5740985802220475,4.421344582781128,0.1277943511576473,True,True
observed_best_fit,21261565,0.14625086876157056,0.11691003542709133,0.11691003542709133,8.47844262039093,8.36153258496384,0.16226472879637482,True,True
observed_best_fit,21261566,0.14625086876157056,0.4923042032453844,0.4923042032453844,2.3651847703841025,1.872880567138718,0.17923174277853052,True,True
observed_best_fit,21261567,0.14625086876157056,0.05775324474764787,0.05775324474764787,3.0480156009324535,2.9902623561848056,0.15765058158780948,True,True
observed_best_fit,21261568,0.14625086876157056,0.5171266930645253,0.5171266930645253,0.6358748545531432,0.11874816148861793,0.17927871491610853,True,True
observed_best_fit,21261569,0.14625086876157056,0.24491118481481278,0.24491118481481278,1.1623249089769305,0.9174137241621177,0.17044539611645587,True,True
observed_best_fit,21261570,0.14625086876157056,0.20227384491647604,0.20227384491647604,0.9526486861682651,0.7503748412517891,0.16937675258608803,True,True
observed_best_fit,21261571,0.14625086876157056,0.020334813004823538,0.020334813004823538,1.9340065253741403,1.9136717123693168,0.15252834762004375,True,True
observed_best_fit,21261572,0.14625086876157056,0.0001623538748827258,0.0001623538748827258,9.054127726661857,9.053965372786974,0.14558216272352736,True,True
observed_best_fit,21261573,0.14625086876157056,0.4533868163125392,0.4533868163125392,0.8752174234378283,0.4218306071252891,0.177263344685187,True,True
observed_best_fit,21261574,0.14625086876157056,0.5893382321855741,0.5893382321855741,1.254559490933898,0.6652212587483238,0.18861148882491405,True,True
observed_best_fit,21261575,0.14625086876157056,1.7915142213783617,1.7915142213783617,2.582123924797807,0.7906097034194453,0.20825260232034207,True,True
observed_best_fit,21261576,0.14625086876157056,0.007217904429335231,0.007217904429335231,2.5713653996070662,2.564147495177731,0.14990786567104722,True,True
observed_best_fit,21261577,0.14625086876157056,0.8547382158735561,0.8547382158735561,2.8098714708070442,1.955133254933488,0.08876349108645334,True,True
observed_best_fit,21261578,0.14625086876157056,1.64707540069737,1.64707540069737,3.0564894422955446,1.4094140415981746,0.0497754414309662,True,True
observed_best_fit,21261579,0.14625086876157056,0.012240162442526348,0.012240162442526348,6.3362913050319,6.324051142589374,0.14077020108466298,True,True
observed_best_fit,21261580,0.14625086876157056,4.538948732169959,4.538948732169959,11.794305748702016,7.255357016532057,0.09881216274570184,True,True
observed_best_fit,21261581,0.14625086876157056,0.813567538597584,0.813567538597584,1.3049683837637338,0.49140084516614974,0.18335949264146645,True,True
observed_best_fit,21261582,0.14625086876157056,0.025486207514464176,0.025486207514464176,4.400675763092388,4.375189555577924,0.15385116277022262,True,True
observed_best_fit,21261583,0.14625086876157056,1.893703770608615,1.893703770608615,5.120370182791902,3.226666412183287,0.03779187607131526,True,True
observed_best_fit,21261584,0.14625086876157056,1.5132496601642091,1.5132496601642091,3.6348960950103155,2.1216464348461064,0.2007800796932292,True,True
observed_best_fit,21261585,0.14625086876157056,0.05969962969800724,0.05969962969800724,3.90128438444959,3.8415847547515827,0.15807569960759268,True,True
observed_best_fit,21261586,0.14625086876157056,0.20041470754450463,0.20041470754450463,2.6770848162061127,2.476670108661608,0.12302110659379022,True,True
observed_best_fit,21261587,0.14625086876157056,2.2169880752492706,2.2169880752492706,3.7315867943315983,1.5145987190823276,0.22074405829236343,True,True
observed_best_fit,21261588,0.14625086876157056,0.7874371872152635,0.7874371872152635,6.849701051136969,6.0622638639217055,0.18577273112891296,True,True
observed_best_fit,21261589,0.14625086876157056,0.7012607928654564,0.7012607928654564,5.16834346619085,4.467082673325393,0.10498661327052652,True,True
observed_best_fit,21261590,0.14625086876157056,0.26135728256829305,0.26135728256829305,3.1923416083552842,2.930984325786991,0.1674944799453029,True,True
observed_best_fit,21261591,0.14625086876157056,0.147277340957217,0.147277340957217,1.4297386204211215,1.2824612794639045,0.12739533032465836,True,True
observed_best_fit,21261592,0.14625086876157056,0.472243675702678,0.472243675702678,3.1518909802888375,2.6796473045861595,0.17787189031705647,True,True
observed_best_fit,21261593,0.14625086876157056,0.013429091357993528,0.013429091357993528,1.3276441080857924,1.3142150167277988,0.13999394462470663,True,True
observed_best_fit,21261594,0.14625086876157056,1.607191722604341,1.607191722604341,3.6200632024041433,2.012871479799802,0.06455039867369824,True,True
observed_best_fit,21261595,0.14625086876157056,1.7485617798681838,1.7485617798681838,8.297403624124899,6.548841844256715,0.20631505166815264,True,True
observed_best_fit,21261596,0.14625086876157056,2.687933496211236,2.687933496211236,4.544527505920727,1.8565940097094915,0.21300319034472426,True,True
observed_best_fit,21261597,0.14625086876157056,0.04584360555952305,0.04584360555952305,7.489443944325691,7.443600338766168,0.13422295549807206,True,True
observed_best_fit,21261598,0.14625086876157056,1.6954289809701244,1.6954289809701244,4.308081943810582,2.612652962840458,0.20100845271800402,True,True
observed_best_fit,21261599,0.14625086876157056,0.45586006622639275,0.45586006622639275,11.624666624454385,11.168806558227992,0.1720011629757444,True,True
observed_best_fit,21261600,0.14625086876157056,0.08869409716129528,0.08869409716129528,1.8449515746668996,1.7562574775056043,0.13014540339471675,True,True
observed_best_fit,21261601,0.14625086876157056,0.017535100156505834,0.017535100156505834,9.716592083700741,9.699056983544235,0.15174085811737945,True,True
observed_best_fit,21261602,0.14625086876157056,0.044393836419058974,0.044393836419058974,0.25224831118670393,0.20785447476764496,0.13251330740751233,True,True
observed_best_fit,21261603,0.14625086876157056,0.6791205126166993,0.6791205126166993,1.6271842270241104,0.9480637144074111,0.1043601097735438,True,True
observed_best_fit,21261604,0.14625086876157056,1.328532862204378,1.328532862204378,2.8729400117510098,1.5444071495466318,0.1934755468656048,True,True
observed_best_fit,21261605,0.14625086876157056,1.3121818764795643,1.3121818764795643,4.14696705910295,2.834785182623386,0.07582409459247902,True,True
observed_best_fit,21261606,0.14625086876157056,1.0272717551657615,1.0272717551657615,1.86779998737205,0.8405282322062886,0.08191577996038137,True,True
observed_best_fit,21261607,0.14625086876157056,0.03299982615921726,0.03299982615921726,1.9568249107639029,1.9238250846046856,0.15507548548250769,True,True
observed_best_fit,21261608,0.14625086876157056,1.2465229136826093,1.2465229136826093,9.764485095591846,8.517962181909237,0.19120875569602658,True,True
observed_best_fit,21261609,0.14625086876157056,5.847835943779912,5.847835943779912,6.94567906197577,1.0978431181958577,0.055230096066873666,True,True
observed_best_fit,21261610,0.14625086876157056,5.378604349738202,5.378604349738202,8.567941456141494,3.1893371064032916,0.24160931917406514,True,True
observed_best_fit,21261611,0.14625086876157056,0.018769610387904034,0.018769610387904034,2.191098157257801,2.172328546869897,0.1528238815069343,True,True
observed_best_fit,21261612,0.14625086876157056,2.765291194782283,2.765291194782283,3.3117919936585136,0.5465007988762306,0.21604854752190986,True,True
observed_best_fit,21261613,0.14625086876157056,2.024199210139084,2.024199210139084,10.588925434283139,8.564726224144055,0.2062005897227741,True,True
observed_best_fit,21261614,0.14625086876157056,5.264124565940165e-05,5.264124565940165e-05,1.5047938228508588,1.5047411816051994,0.1465795848081974,True,True
observed_best_fit,21261615,0.14625086876157056,0.06223556809480968,0.06223556809480968,3.22557647936177,3.1633409112669604,0.13413132604859238,True,True
observed_best_fit,21261616,0.14625086876157056,0.4008617235224965,0.4008617235224965,1.369666369043382,0.9688046455208854,0.17147852681159395,True,True
observed_best_fit,21261617,0.14625086876157056,0.250217176648736,0.250217176648736,1.9166880438890532,1.6664708672403172,0.11828494306601313,True,True
observed_best_fit,21261618,0.14625086876157056,0.14615700939337972,0.14615700939337972,0.7934915686667182,0.6473345592733385,0.16575881076626903,True,True
observed_best_fit,21261619,0.14625086876157056,0.030141426720431852,0.030141426720431852,4.409884079108746,4.379742652388314,0.15547634629465412,True,True
observed_best_fit,21261620,0.14625086876157056,0.17462258631326755,0.17462258631326755,9.267156777109445,9.092534190796178,0.16652740443103747,True,True
observed_best_fit,21261621,0.14625086876157056,0.5583147899071976,0.5583147899071976,2.280684510854023,1.7223697209468254,0.10966951180143684,True,True
observed_best_fit,21261622,0.14625086876157056,0.3857188334915087,0.3857188334915087,2.345126749636072,1.9594079161445632,0.11127405289817253,True,True
observed_best_fit,21261623,0.14625086876157056,2.65721799636907,2.65721799636907,4.515129047168445,1.8579110507993748,0.10945468434413683,True,True
observed_best_fit,21261624,0.14625086876157056,0.9160152146195555,0.9160152146195555,1.5638579798249401,0.6478427652053846,0.07982178051050388,True,True
observed_best_fit,21261625,0.14625086876157056,0.02830012924039904,0.02830012924039904,2.626208139091638,2.597908009851239,0.1369773117743882,True,True
observed_best_fit,21261626,0.14625086876157056,0.08808979489106271,0.08808979489106271,0.10697547648159941,0.0188856815905367,0.12815739390621206,True,True
observed_best_fit,21261627,0.14625086876157056,0.23555352387065476,0.23555352387065476,4.777347838775959,4.541794314905304,0.17086356089913884,True,True
observed_best_fit,21261628,0.14625086876157056,0.10179639327612122,0.10179639327612122,3.83230473359558,3.7305083403194588,0.12226121700440218,True,True
observed_best_fit,21261629,0.14625086876157056,0.7682790370136656,0.7682790370136656,3.306530832263446,2.5382517952497805,0.10295696359817386,True,True
observed_best_fit,21261630,0.14625086876157056,0.3411043214975622,0.3411043214975622,0.5888397019969759,0.2477353804994137,0.17112023169382742,True,True
observed_best_fit,21261631,0.14625086876157056,0.40219742289817384,0.40219742289817384,0.4327648578973659,0.030567434999192095,0.10743562387803465,True,True
observed_best_fit,21261632,0.14625086876157056,0.04516494817892447,0.04516494817892447,4.882594497038822,4.837429548859897,0.13622688834223953,True,True
observed_best_fit,21261633,0.14625086876157056,0.04732480557200347,0.04732480557200347,5.690714972445543,5.643390166873539,0.13621520513264512,True,True
observed_best_fit,21261634,0.14625086876157056,0.7993483364894782,0.7993483364894782,5.103575480911105,4.304227144421627,0.1884474945420723,True,True
observed_best_fit,21261635,0.14625086876157056,0.10251607972949284,0.10251607972949284,6.793801020252274,6.691284940522781,0.13252442764587408,True,True
observed_best_fit,21261636,0.14625086876157056,1.3426135272389441,1.3426135272389441,4.498713184210855,3.156099656971911,0.11269761100015313,True,True
observed_best_fit,21261637,0.14625086876157056,2.5339820164347686,2.5339820164347686,5.682704583643261,3.1487225672084924,0.0834762542287967,True,True
observed_best_fit,21261638,0.14625086876157056,0.591481305307259,0.591481305307259,3.6886943239412266,3.0972130186339677,0.11532375971740104,True,True
observed_best_fit,21261639,0.14625086876157056,0.34190102512972986,0.34190102512972986,2.785023758252242,2.4431227331225123,0.11201868562571127,True,True
observed_best_fit,21261640,0.14625086876157056,0.11350928291244688,0.11350928291244688,5.489412613407337,5.37590333049489,0.12963946989126449,True,True
observed_best_fit,21261641,0.14625086876157056,0.9283698500686519,0.9283698500686519,5.835590097441081,4.907220247372429,0.08954943426969238,True,True
observed_best_fit,21261642,0.14625086876157056,0.027009132882869213,0.027009132882869213,1.323185984919025,1.2961768520361558,0.1525906483919578,True,True
observed_best_fit,21261643,0.14625086876157056,2.322271379276456,2.322271379276456,6.282422301981924,3.960150922705468,0.05366599018709895,True,True
observed_best_fit,21261644,0.14625086876157056,0.05709799526948123,0.05709799526948123,1.9157504643392196,1.8586524690697384,0.15926202166623069,True,True
observed_best_fit,21261645,0.14625086876157056,0.08160192772294828,0.08160192772294828,5.15105764362047,5.069455715897521,0.16057671763877335,True,True
observed_best_fit,21261646,0.14625086876157056,3.3851121205774066,3.3851121205774066,5.246663168136446,1.8615510475590393,0.09853682253392157,True,True
observed_best_fit,21261647,0.14625086876157056,0.4026052748635902,0.4026052748635902,1.6267779720250013,1.224172697161411,0.17227945509632903,True,True
observed_best_fit,21261648,0.14625086876157056,1.4238803893065866,1.4238803893065866,6.358768121005956,4.934887731699369,0.07967200796939503,True,True
observed_best_fit,21261649,0.14625086876157056,0.013195493606906084,0.013195493606906084,3.052302658158921,3.039107164552015,0.14172056827810306,True,True
observed_best_fit,21261650,0.14625086876157056,0.23808561063515699,0.23808561063515699,1.6475504455132253,1.4094648348780683,0.12361171528196234,True,True
observed_best_fit,21261651,0.14625086876157056,2.297292744650001,2.297292744650001,6.5143756920173885,4.217082947367388,0.20250874851231332,True,True
observed_best_fit,21261652,0.14625086876157056,4.419250711231245,4.419250711231245,4.796745243303102,0.3774945320718563,0.2300443522771386,True,True
observed_best_fit,21261653,0.14625086876157056,0.8225377227592743,0.8225377227592743,3.6796181668788357,2.8570804441195614,0.18560355130889564,True,True
observed_best_fit,21261654,0.14625086876157056,1.1583305117067253,1.1583305117067253,6.318103557675364,5.159773045968639,0.18228534917806194,True,True
observed_best_fit,21261655,0.14625086876157056,8.867884412676545,8.867884412676545,19.927822793137757,11.059938380461212,0.059819050945127086,True,True
observed_best_fit,21261656,0.14625086876157056,0.001535472513426006,0.001535472513426006,1.1319592611251958,1.1304237886117698,0.14449192489227988,True,True
observed_best_fit,21261657,0.14625086876157056,0.13411941515216652,0.13411941515216652,1.656345160772608,1.5222257456204416,0.16143836237672873,True,True
observed_best_fit,21261658,0.14625086876157056,0.021266436919102016,0.021266436919102016,2.2558229189238945,2.2345564820047925,0.153233435330336,True,True
observed_best_fit,21261659,0.14625086876157056,0.18624546044837675,0.18624546044837675,2.759685285513892,2.573439825065515,0.1715749797684381,True,True
observed_best_fit,21261660,0.14625086876157056,1.114054063188998,1.114054063188998,2.439061189628436,1.3250071264394383,0.08945536487456145,True,True
observed_best_fit,21261661,0.14625086876157056,0.3425356589374893,0.3425356589374893,2.299820793018577,1.9572851340810877,0.17318808232640234,True,True
observed_best_fit,21261662,0.14625086876157056,0.597864446674901,0.597864446674901,8.33937634838127,7.741511901706369,0.12342803583359456,True,True
observed_best_fit,21261663,0.14625086876157056,3.0121073247063714,3.0121073247063714,6.081796673505108,3.069689348798737,0.1131788977884081,True,True
observed_best_fit,21261664,0.14625086876157056,0.027861265364734322,0.027861265364734322,8.17147091641694,8.143609651052206,0.13673804081675783,True,True
observed_best_fit,21261665,0.14625086876157056,0.025860897045879128,0.025860897045879128,2.447329982766274,2.421469085720395,0.15310501550352262,True,True
observed_best_fit,21261666,0.14625086876157056,1.0526470960859955,1.0526470960859955,5.118745772158647,4.066098676072651,0.12793357178745207,True,True
observed_best_fit,21261667,0.14625086876157056,0.2527588016160225,0.2527588016160225,3.2655141037039943,3.012755302087972,0.11953671271354362,True,True
observed_best_fit,21261668,0.14625086876157056,0.02599470791451708,0.02599470791451708,1.0947313356437625,1.0687366277292454,0.13726229519269564,True,True
observed_best_fit,21261669,0.14625086876157056,0.050634879209347616,0.050634879209347616,4.009218246872277,3.9585833676629294,0.1329084050385416,True,True
observed_best_fit,21261670,0.14625086876157056,5.1447957011176735,5.1447957011176735,7.1285321297678275,1.9837364286501538,0.05966945366205828,True,True
observed_best_fit,21261671,0.14625086876157056,1.4546496780523022,1.4546496780523022,5.736341235565504,4.281691557513202,0.1919329896307781,True,True
observed_best_fit,21261672,0.14625086876157056,2.390257613606522,2.390257613606522,4.09686721134001,1.7066095977334876,0.20447883087531096,True,True
observed_best_fit,21261673,0.14625086876157056,1.468546444503839,1.468546444503839,3.855515870602628,2.386969426098789,0.09600581628787092,True,True
observed_best_fit,21261674,0.14625086876157056,0.0007190408034873919,0.0007190408034873919,0.8668983432943866,0.8661793024908992,0.14758542720608345,True,True
observed_best_fit,21261675,0.14625086876157056,6.021490793922875,6.021490793922875,7.262383999571503,1.2408932056486277,0.14198852885042143,True,True
observed_best_fit,21261676,0.14625086876157056,0.06648441711463149,0.06648441711463149,1.6267704818500628,1.5602860647354313,0.13319341604672913,True,True
observed_best_fit,21261677,0.14625086876157056,1.1834049979631933,1.1834049979631933,4.386655420724031,3.2032504227608376,0.08708709722645909,True,True
observed_best_fit,21261678,0.14625086876157056,2.23038089878492,2.23038089878492,3.5847625565038106,1.3543816577188905,0.20900153971726404,True,True
observed_best_fit,21261679,0.14625086876157056,3.116538635489168,3.116538635489168,6.863581157362603,3.7470425218734347,0.2256408682940678,True,True
observed_best_fit,21261680,0.14625086876157056,2.7245273806863,2.7245273806863,3.1705968331444065,0.4460694524581067,0.05747657031697471,True,True
observed_best_fit,21261681,0.14625086876157056,1.978716973337006,1.978716973337006,6.700636912369385,4.721919939032379,0.20685418962639246,True,True
observed_best_fit,21261682,0.14625086876157056,0.025939979935054147,0.025939979935054147,2.5600255615164738,2.5340855815814196,0.13851731563338934,True,True
observed_best_fit,21261683,0.14625086876157056,0.002431295880951645,0.002431295880951645,0.2929804711215167,0.29054917524056506,0.14367653028504332,True,True
observed_best_fit,21261684,0.14625086876157056,2.4259233149369805,2.4259233149369805,3.300327362529719,0.8744040475927382,0.07102565690825385,True,True
observed_best_fit,21261685,0.14625086876157056,9.14769375204294e-06,9.14769375204294e-06,1.1524606167537401,1.152451469059988,0.1464903011054563,True,True
observed_best_fit,21261686,0.14625086876157056,0.4471441530426741,0.4471441530426741,2.307869695307752,1.860725542265078,0.17967431612431273,True,True
observed_best_fit,21261687,0.14625086876157056,0.09881518790272992,0.09881518790272992,7.3684092462643,7.26959405836157,0.1297310585429442,True,True
observed_best_fit,21261688,0.14625086876157056,0.003971566446264063,0.003971566446264063,7.263369835566249,7.259398269119985,0.14317583333027442,True,True
observed_best_fit,21261689,0.14625086876157056,0.0698640884966224,0.0698640884966224,7.817756309245092,7.7478922207484695,0.15889228595992042,True,True
observed_best_fit,21261690,0.14625086876157056,0.30771420389708215,0.30771420389708215,5.480898563046745,5.173184359149663,0.17094807749739446,True,True
observed_best_fit,21261691,0.14625086876157056,0.9007998895948391,0.9007998895948391,1.4619786204234104,0.5611787308285713,0.19045177796278467,True,True
observed_best_fit,21261692,0.14625086876157056,0.13723842331972058,0.13723842331972058,5.552750462660535,5.415512039340815,0.1625434532599085,True,True
observed_best_fit,21261693,0.14625086876157056,2.4646761311924523,2.4646761311924523,5.539137038068079,3.0744609068756263,0.21611497180555442,True,True
observed_best_fit,21261694,0.14625086876157056,0.3853671397707963,0.3853671397707963,9.530616697371563,9.145249557600767,0.12945534663848512,True,True
observed_best_fit,21261695,0.14625086876157056,1.2784806300571323,1.2784806300571323,3.1680106211363777,1.8895299910792454,0.09066251209798792,True,True
observed_best_fit,21261696,0.14625086876157056,2.613827113828597,2.613827113828597,5.731801519513791,3.117974405685194,0.20853719573839893,True,True
observed_best_fit,21261697,0.14625086876157056,0.16342508999861138,0.16342508999861138,4.206302640810287,4.042877550811675,0.1662885652125365,True,True
observed_best_fit,21261698,0.14625086876157056,0.017379599645948485,0.017379599645948485,3.915715169220765,3.8983355695748165,0.14009478502629494,True,True
observed_best_fit,21261699,0.14625086876157056,0.003935949863778543,0.003935949863778543,3.282134412115827,3.2781984622520484,0.14933944045688366,True,True
observed_best_fit,21261700,0.14625086876157056,4.303927168141773,4.303927168141773,11.728998067974029,7.425070899832256,0.10958996069072463,True,True
observed_best_fit,21261701,0.14625086876157056,0.3364537563678036,0.3364537563678036,1.4517587548552071,1.1153049984874035,0.11204975450949954,True,True
observed_best_fit,21261702,0.14625086876157056,0.5835761570820104,0.5835761570820104,2.5751084954489984,1.991532338366988,0.17946406831612596,True,True
observed_best_fit,21261703,0.14625086876157056,0.045048073949755185,0.045048073949755185,1.7675930261406405,1.7225449521908853,0.1371261215877959,True,True
observed_best_fit,21261704,0.14625086876157056,0.6429940151952322,0.6429940151952322,0.919036217522081,0.27604220232684873,0.09353326122098522,True,True
observed_best_fit,21261705,0.14625086876157056,1.1161453532710999,1.1161453532710999,4.901216248400348,3.785070895129248,0.08381548562692151,True,True
observed_best_fit,21261706,0.14625086876157056,1.9155634600075713,1.9155634600075713,4.926297264796447,3.0107338047888756,0.049747843290778845,True,True
observed_best_fit,21261707,0.14625086876157056,0.30525091053937325,0.30525091053937325,3.6461385513782383,3.340887640838865,0.1723390329853323,True,True
observed_best_fit,21261708,0.14625086876157056,0.36765282288001755,0.36765282288001755,1.7286394132906184,1.3609865904106009,0.11051798367618391,True,True
observed_best_fit,21261709,0.14625086876157056,0.6805772777195944,0.6805772777195944,4.978221068206786,4.297643790487191,0.18809639662252445,True,True
observed_best_fit,21261710,0.14625086876157056,1.8656696102769144,1.8656696102769144,5.2823744641131825,3.416704853836268,0.0956666821926933,True,True
observed_best_fit,21261711,0.14625086876157056,0.0368241503983433,0.0368241503983433,3.4551040525457544,3.418279902147411,0.15661317174992223,True,True
observed_best_fit,21261712,0.14625086876157056,0.09798396210581828,0.09798396210581828,16.54829835288655,16.450314390780733,0.1300738687120329,True,True
observed_best_fit,21261713,0.14625086876157056,1.5693561804833305,1.5693561804833305,2.208307478318533,0.6389512978352022,0.1001762444810592,True,True
observed_best_fit,21261714,0.14625086876157056,1.038405121878598,1.038405121878598,2.768819608811813,1.7304144869332152,0.1915150802453838,True,True
observed_best_fit,21261715,0.14625086876157056,1.2210573292297155,1.2210573292297155,4.435144117485887,3.2140867882561714,0.08783079427922805,True,True
observed_best_fit,21261716,0.14625086876157056,1.7426065209324433,1.7426065209324433,5.216912591935075,3.4743060710026317,0.20498280290682594,True,True
observed_best_fit,21261717,0.14625086876157056,5.775788435609769,5.775788435609769,9.422871879565946,3.647083443956177,0.24864946620549744,True,True
observed_best_fit,21261718,0.14625086876157056,0.04908175487472688,0.04908175487472688,2.238519605534488,2.189437850659761,0.13405795645685875,True,True
observed_best_fit,21261719,0.14625086876157056,0.3747004009210657,0.3747004009210657,2.2612246834064242,1.8865242824853585,0.17574670522897584,True,True
observed_best_fit,21261720,0.14625086876157056,0.037733410102810616,0.037733410102810616,3.4112055342468643,3.3734721241440537,0.1555540394739035,True,True
observed_best_fit,21261721,0.14625086876157056,0.14432190960536562,0.14432190960536562,1.4815355271580901,1.3372136175527245,0.16543533077099787,True,True
observed_best_fit,21261722,0.14625086876157056,0.897702019492612,0.897702019492612,1.3000118578522069,0.4023098383595949,0.1925770469279877,True,True
observed_best_fit,21261723,0.14625086876157056,0.1154939031894413,0.1154939031894413,3.31325299201536,3.1977590888259186,0.13048823974107387,True,True
observed_best_fit,21261724,0.14625086876157056,0.010185713381944517,0.010185713381944517,4.163841507601015,4.153655794219071,0.1405933551367235,True,True
observed_best_fit,21261725,0.14625086876157056,0.53414965841292,0.53414965841292,8.556103359643517,8.021953701230597,0.17980814095703349,True,True
observed_best_fit,21261726,0.14625086876157056,4.243055016624955,4.243055016624955,11.061552163749592,6.818497147124638,0.2317395849026061,True,True
observed_best_fit,21261727,0.14625086876157056,3.204386472282907,3.204386472282907,4.560371382407469,1.3559849101245622,0.2201709373669536,True,True
observed_best_fit,21261728,0.14625086876157056,0.0002900977310464903,0.0002900977310464903,3.3166343920911703,3.316344294360124,0.14560446742165034,True,True
observed_best_fit,21261729,0.14625086876157056,1.2702480124272049,1.2702480124272049,2.543059133614357,1.272811121187152,0.09543438030364369,True,True
observed_best_fit,21261730,0.14625086876157056,0.019032768037135883,0.019032768037135883,0.4213791088734791,0.40234634083634324,0.15287750689672336,True,True
observed_best_fit,21261731,0.14625086876157056,0.7039773400761007,0.7039773400761007,2.170865970777123,1.4668886307010225,0.18467538924497487,True,True
observed_best_fit,21261732,0.14625086876157056,0.0437761003483208,0.0437761003483208,1.535109852567987,1.4913337522196661,0.1324416550471583,True,True
observed_best_fit,21261733,0.14625086876157056,0.681420145722683,0.681420145722683,12.2539504024362,11.572530256713517,0.1847207738289794,True,True
observed_best_fit,21261734,0.14625086876157056,5.917423059698706,5.917423059698706,8.539277047047925,2.621853987349219,0.067008777953775,True,True
observed_best_fit,21261735,0.14625086876157056,0.03833807294239122,0.03833807294239122,5.379006243280072,5.340668170337681,0.13768604666183543,True,True
observed_best_fit,21261736,0.14625086876157056,3.1862745514462674,3.1862745514462674,4.820000775965527,1.6337262245192592,0.09987538642335222,True,True
observed_best_fit,21261737,0.14625086876157056,3.8934437541125777,3.8934437541125777,7.767206375355174,3.8737626212425966,0.22554623719104597,True,True
observed_best_fit,21261738,0.14625086876157056,0.07692860568487703,0.07692860568487703,9.946532340860175,9.869603735175298,0.12778430770718938,True,True
observed_best_fit,21261739,0.14625086876157056,0.07311311337161763,0.07311311337161763,2.769008158073161,2.6958950447015435,0.162443986942059,True,True
observed_best_fit,21261740,0.14625086876157056,1.5744073971430845,1.5744073971430845,3.739724149211626,2.1653167520685415,0.2012845681908686,True,True
observed_best_fit,21261741,0.14625086876157056,1.859476630742898,1.859476630742898,3.1277842500057824,1.2683076192628844,0.20289118456879748,True,True
observed_best_fit,21261742,0.14625086876157056,0.001515657394326464,0.001515657394326464,2.0194129509115752,2.017897293517249,0.14810172936859692,True,True
observed_best_fit,21261743,0.14625086876157056,0.17452659591041453,0.17452659591041453,0.7990350565035871,0.6245084605931726,0.1193767882548526,True,True
observed_best_fit,21261744,0.14625086876157056,1.082040130889025,1.082040130889025,7.733400647508692,6.6513605166196665,0.1904074975323278,True,True
observed_best_fit,21261745,0.14625086876157056,0.0005412062695133724,0.0005412062695133724,1.7368117268030991,1.7362705205335858,0.14733094925570256,True,True
observed_best_fit,21261746,0.14625086876157056,0.7053960844295679,0.7053960844295679,1.8719576329455923,1.1665615485160243,0.18771017517236316,True,True
observed_best_fit,21261747,0.14625086876157056,0.05694772566939221,0.05694772566939221,4.70325954160381,4.646311815934418,0.13406930999532937,True,True
observed_best_fit,21261748,0.14625086876157056,4.407008897621235,4.407008897621235,16.18666004817533,11.779651150554095,0.22340811322119905,True,True
observed_best_fit,21261749,0.14625086876157056,0.026200840854430307,0.026200840854430307,0.7572113086285965,0.7310104677741662,0.13843919889278644,True,True
observed_best_fit,21261750,0.14625086876157056,0.7405138749468374,0.7405138749468374,1.4369317874227996,0.6964179124759622,0.18825750109807723,True,True
observed_best_fit,21261751,0.14625086876157056,0.026368973116551286,0.026368973116551286,1.9227732485016293,1.896404275385078,0.1535513269742031,True,True
observed_best_fit,21261752,0.14625086876157056,0.19213841777816576,0.19213841777816576,5.957682015714623,5.765543597936457,0.11531629881385164,True,True
observed_best_fit,21261753,0.14625086876157056,0.12000594897497474,0.12000594897497474,1.314955732445787,1.1949497834708123,0.16246314408188442,True,True
observed_best_fit,21261754,0.14625086876157056,0.0008158778729043803,0.0008158778729043803,9.518298365060355,9.51748248718745,0.14485040309964897,True,True
observed_best_fit,21261755,0.14625086876157056,0.10214723949652704,0.10214723949652704,3.11211316844002,3.009965928943493,0.12834777327368074,True,True
observed_best_fit,21261756,0.14625086876157056,0.030630463579052858,0.030630463579052858,6.508326840099045,6.477696376519992,0.15614793094079726,True,True
observed_best_fit,21261757,0.14625086876157056,2.288178788804918,2.288178788804918,6.068334361824315,3.7801555730193965,0.21404970149331035,True,True
observed_best_fit,21261758,0.14625086876157056,0.4517317407024173,0.4517317407024173,2.2642953348355674,1.8125635941331502,0.1732605856864654,True,True
observed_best_fit,21261759,0.14625086876157056,0.20986951848783075,0.20986951848783075,4.009972205946205,3.8001026874583745,0.12109353204619111,True,True
observed_best_fit,21261760,0.14625086876157056,0.04368162946484422,0.04368162946484422,0.4552616180004963,0.4115799885356521,0.15651379645391225,True,True
observed_best_fit,21261761,0.14625086876157056,0.738437458361469,0.738437458361469,4.573230803784827,3.834793345423358,0.18506803803652433,True,True
observed_best_fit,21261762,0.14625086876157056,0.13485450636180119,0.13485450636180119,2.0854332942090053,1.950578787847204,0.1687163103767533,True,True
observed_best_fit,21261763,0.14625086876157056,0.009938887272324948,0.009938887272324948,2.8189913180430546,2.8090524307707296,0.15099037910180227,True,True
observed_best_fit,21261764,0.14625086876157056,0.03419574044418172,0.03419574044418172,0.9987975429087141,0.9646018024645324,0.13631776663925843,True,True
observed_best_fit,21261765,0.14625086876157056,0.3215768090217006,0.3215768090217006,4.859761346167563,4.538184537145862,0.11922579190417272,True,True
observed_best_fit,21261766,0.14625086876157056,2.605673217519392,2.605673217519392,10.894770242763789,8.289097025244397,0.11236548308503821,True,True
observed_best_fit,21261767,0.14625086876157056,1.7968785772008646,1.7968785772008646,3.4090909201527677,1.612212342951903,0.061842016301837034,True,True
observed_best_fit,21261768,0.14625086876157056,2.623100292860371,2.623100292860371,5.754301120840253,3.131200827979882,0.038410703286605646,True,True
observed_best_fit,21261769,0.14625086876157056,0.315871670194217,0.315871670194217,5.255622360273073,4.939750690078856,0.11830011199563271,True,True
observed_best_fit,21261770,0.14625086876157056,1.9875392194454378,1.9875392194454378,8.887244057354888,6.89970483790945,0.20986551394109668,True,True
observed_best_fit,21261771,0.14625086876157056,0.2668587343174087,0.2668587343174087,4.384891332128585,4.118032597811176,0.17103717622935602,True,True
observed_best_fit,21261772,0.14625086876157056,1.595305982178802,1.595305982178802,4.470151377467283,2.8748453952884807,0.2010565415083698,True,True
observed_best_fit,21261773,0.14625086876157056,0.0592099352527784,0.0592099352527784,0.9423314167502708,0.8831214814974924,0.15851680247462968,True,True
observed_best_fit,21261774,0.14625086876157056,1.215038668927055,1.215038668927055,1.2535355856693577,0.03849691674230277,0.1996957376215373,True,True
observed_best_fit,21261775,0.14625086876157056,0.00014980868405545245,0.00014980868405545245,1.0398755844500862,1.0397257757660308,0.14687634860145865,True,True
observed_best_fit,21261776,0.14625086876157056,6.536126219888947,6.536126219888947,7.214641184531506,0.6785149646425584,0.13640416909249153,True,True
observed_best_fit,21261777,0.14625086876157056,0.38663162641580917,0.38663162641580917,1.6967683995566976,1.3101367731408884,0.17257855746248527,True,True
observed_best_fit,21261778,0.14625086876157056,3.0737542969517073,3.0737542969517073,4.53063905219148,1.456884755239773,0.11318551460819667,True,True
observed_best_fit,21261779,0.14625086876157056,0.11532637996198258,0.11532637996198258,1.9954760362221386,1.880149656260156,0.1324268500860347,True,True
observed_best_fit,21261780,0.14625086876157056,3.1012910191126677,3.1012910191126677,4.363821782253432,1.2625307631407645,0.21745844103624598,True,True
observed_best_fit,21261781,0.14625086876157056,0.009731232031928272,0.009731232031928272,4.9893882780326475,4.979657046000719,0.14170883782557397,True,True
observed_best_fit,21261782,0.14625086876157056,0.015815248669331705,0.015815248669331705,3.6961776660431864,3.6803624173738547,0.15289369455109156,True,True
observed_best_fit,21261783,0.14625086876157056,0.10951013729992987,0.10951013729992987,4.090006460985772,3.980496323685842,0.16358821006568464,True,True
observed_best_fit,21261784,0.14625086876157056,3.1901059349495235,3.1901059349495235,4.962974251724032,1.7728683167745083,0.11420266711563504,True,True
observed_best_fit,21261785,0.14625086876157056,4.0521216097949715,4.0521216097949715,14.55177992442751,10.499658314632539,0.2282976421192563,True,True
observed_best_fit,21261786,0.14625086876157056,0.02132683736316565,0.02132683736316565,4.178306121320445,4.15697928395728,0.1542644759556892,True,True
observed_best_fit,21261787,0.14625086876157056,4.169157787863579,4.169157787863579,6.782127422365306,2.6129696345017277,0.11706545168624653,True,True
observed_best_fit,21261788,0.14625086876157056,1.7517424614089312,1.7517424614089312,3.9039921494766316,2.1522496880677005,0.2072263088950401,True,True
observed_best_fit,21261789,0.14625086876157056,1.474985772025898,1.474985772025898,4.477934287287208,3.0029485152613096,0.13518044959310477,True,True
observed_best_fit,21261790,0.14625086876157056,3.080036815344289,3.080036815344289,3.369365987855699,0.2893291725114099,0.09611976682052241,True,True
observed_best_fit,21261791,0.14625086876157056,0.40997787596261226,0.40997787596261226,4.57981357162583,4.169835695663218,0.10816072233129854,True,True
observed_best_fit,21261792,0.14625086876157056,0.9546008408306914,0.9546008408306914,8.444469185176517,7.489868344345826,0.08621426878846751,True,True
observed_best_fit,21261793,0.14625086876157056,0.011917214946733382,0.011917214946733382,0.08182554264537721,0.06990832769864383,0.13950076271842393,True,True
observed_best_fit,21261794,0.14625086876157056,5.814525760864335,5.814525760864335,7.071599761499053,1.2570740006347187,0.23620975054150947,True,True
observed_best_fit,21261795,0.14625086876157056,0.17700073128084787,0.17700073128084787,0.4291755594544075,0.25217482817355963,0.13155079908490724,True,True
observed_best_fit,21261796,0.14625086876157056,1.2989058435792256,1.2989058435792256,3.5487740181070597,2.249868174527834,0.09404918260264969,True,True
observed_best_fit,21261797,0.14625086876157056,0.17275353206591904,0.17275353206591904,2.424572400334535,2.2518188682686158,0.16348472751110013,True,True
observed_best_fit,21261798,0.14625086876157056,2.8536205899492106,2.8536205899492106,8.080489460454661,5.2268688705054505,0.21077463768675672,True,True
observed_best_fit,21261799,0.14625086876157056,2.0009415403890154,2.0009415403890154,3.9999840162874754,1.99904247589846,0.2087661783878955,True,True
observed_best_fit,21261800,0.14625086876157056,0.7563023484661842,0.7563023484661842,2.3860294021197137,1.6297270536535295,0.1850899973337588,True,True
observed_best_fit,21261801,0.14625086876157056,0.5011261066248802,0.5011261066248802,2.831874233442238,2.3307481268173578,0.10691233980430263,True,True
observed_best_fit,21261802,0.14625086876157056,3.358839500313539,3.358839500313539,6.951124238513803,3.5922847382002634,0.11114626514014521,True,True
observed_best_fit,21261803,0.14625086876157056,0.11697090915378139,0.11697090915378139,2.2697536486643317,2.1527827395105503,0.12653116554878258,True,True
observed_best_fit,21261804,0.14625086876157056,2.0362388513053054,2.0362388513053054,2.967120402795723,0.9308815514904178,0.07918880144616663,True,True
asymptotic_upper_endpoint,22260805,0.22744911112041502,0.1410174598431162,0.1410174598431162,5.429862348498732,5.288844888655616,0.2315884756001835,True,True
asymptotic_upper_endpoint,22260806,0.22744911112041502,0.09813356425890207,0.09813356425890207,2.7545523634075026,2.6564187991486006,0.23766035370666844,True,True
asymptotic_upper_endpoint,22260807,0.22744911112041502,0.20602749365627826,0.20602749365627826,2.381935486008128,2.1759079923518496,0.24203187322351086,True,True
asymptotic_upper_endpoint,22260808,0.22744911112041502,0.1974915646143902,0.1974915646143902,5.7714712363635154,5.573979671749125,0.21149239514373927,True,True
asymptotic_upper_endpoint,22260809,0.22744911112041502,0.07331846134107067,0.07331846134107067,2.406574658657315,2.3332561973162442,0.21863013862333078,True,True
asymptotic_upper_endpoint,22260810,0.22744911112041502,0.3165492093057387,0.3165492093057387,1.253978784463019,0.9374295751572803,0.20755236627344775,True,True
asymptotic_upper_endpoint,22260811,0.22744911112041502,1.4840291703583848,1.4840291703583848,11.076443241373388,9.592414071015003,0.1783933060634674,True,True
asymptotic_upper_endpoint,22260812,0.22744911112041502,0.35896299442717927,0.35896299442717927,1.2715213815815785,0.9125583871543992,0.24734151171057578,True,True
asymptotic_upper_endpoint,22260813,0.22744911112041502,0.1818658780134732,0.1818658780134732,3.6279107909053714,3.446044912891898,0.2417373950343456,True,True
asymptotic_upper_endpoint,22260814,0.22744911112041502,0.21567171199808843,0.21567171199808843,5.696478248625752,5.4808065366276635,0.24291772571675935,True,True
asymptotic_upper_endpoint,22260815,0.22744911112041502,2.0684137708314427,2.0684137708314427,3.0235549300015854,0.9551411591701425,0.1588789464431128,True,True
asymptotic_upper_endpoint,22260816,0.22744911112041502,0.00018203803370819838,0.00018203803370819838,0.7931880974575556,0.7930060594238474,0.22788231434631873,True,True
asymptotic_upper_endpoint,22260817,0.22744911112041502,0.4641371216631267,0.4641371216631267,2.304571867226226,1.8404347455630994,0.25056124159385607,True,True
asymptotic_upper_endpoint,22260818,0.22744911112041502,1.5321898530120874,1.5321898530120874,6.175053033041463,4.642863180029376,0.27042886854189,True,True
asymptotic_upper_endpoint,22260819,0.22744911112041502,0.8959442195215281,0.8959442195215281,2.838455606566911,1.942511387045383,0.18973745620051327,True,True
asymptotic_upper_endpoint,22260820,0.22744911112041502,0.038300620431937604,0.038300620431937604,1.6624704010631732,1.6241697806312356,0.22161504305528001,True,True
asymptotic_upper_endpoint,22260821,0.22744911112041502,0.1541365636695633,0.1541365636695633,2.5346776302976584,2.380541066628095,0.24013418390898703,True,True
asymptotic_upper_endpoint,22260822,0.22744911112041502,5.292169759562457,5.292169759562457,12.160293366140936,6.868123606578479,0.2956551894707231,True,True
asymptotic_upper_endpoint,22260823,0.22744911112041502,4.963857442440025,4.963857442440025,8.371753178970465,3.40789573653044,0.2944456177020541,True,True
asymptotic_upper_endpoint,22260824,0.22744911112041502,2.9946335396732664,2.9946335396732664,3.5892713853369957,0.5946378456637296,0.28257717455023745,True,True
asymptotic_upper_endpoint,22260825,0.22744911112041502,1.7981732495375362,1.7981732495375362,3.657619751782739,1.859446502245203,0.17210465421771232,True,True
asymptotic_upper_endpoint,22260826,0.22744911112041502,0.16084846866167712,0.16084846866167712,3.832504412715541,3.671655944053864,0.2140245016224645,True,True
asymptotic_upper_endpoint,22260827,0.22744911112041502,0.4265727033756508,0.4265727033756508,3.0580089312083074,2.6314362278326566,0.2492691030381028,True,True
asymptotic_upper_endpoint,22260828,0.22744911112041502,0.0008966532313319231,0.0008966532313319231,0.42558503262328545,0.42468837939195353,0.22645479053728046,True,True
asymptotic_upper_endpoint,22260829,0.22744911112041502,0.7643025296288357,0.7643025296288357,2.9191773593983026,2.154874829769467,0.1939552044170531,True,True
asymptotic_upper_endpoint,22260830,0.22744911112041502,3.5760017417990992,3.5760017417990992,3.898339054243786,0.3223373124446868,0.15027641410594994,True,True
asymptotic_upper_endpoint,22260831,0.22744911112041502,0.333873003012755,0.333873003012755,3.727909877010948,3.3940368739981928,0.2060703749032725,True,True
asymptotic_upper_endpoint,22260832,0.22744911112041502,0.9849878557614018,0.9849878557614018,1.8205666072521713,0.8355787514907695,0.25884719469828094,True,True
asymptotic_upper_endpoint,22260833,0.22744911112041502,0.062236795319067895,0.062236795319067895,4.107936712914578,4.04569991759551,0.21836489993668842,True,True
asymptotic_upper_endpoint,22260834,0.22744911112041502,0.027921532977843277,0.027921532977843277,3.34304410948251,3.315122576504667,0.2332337677121121,True,True
asymptotic_upper_endpoint,22260835,0.22744911112041502,2.3872387324631346,2.3872387324631346,2.9871105073033455,0.5998717748402109,0.15707521804470653,True,True
asymptotic_upper_endpoint,22260836,0.22744911112041502,0.029267613071877197,0.029267613071877197,2.4313009335555202,2.402033320483643,0.22112042654334615,True,True
asymptotic_upper_endpoint,22260837,0.22744911112041502,0.5765428612884236,0.5765428612884236,19.316918116545963,18.74037525525754,0.2522102125249916,True,True
asymptotic_upper_endpoint,22260838,0.22744911112041502,1.041672387802385,1.041672387802385,5.375424784854527,4.333752397052142,0.1889837959225678,True,True
asymptotic_upper_endpoint,22260839,0.22744911112041502,0.3852695138111577,0.3852695138111577,1.5572986893889742,1.1720291755778165,0.24746350310070264,True,True
asymptotic_upper_endpoint,22260840,0.22744911112041502,0.3765797931772772,0.3765797931772772,4.345181375433844,3.968601582256567,0.24795661356716972,True,True
asymptotic_upper_endpoint,22260841,0.22744911112041502,0.5724971487628339,0.5724971487628339,3.601265181752184,3.0287680329893503,0.20196282544967498,True,True
asymptotic_upper_endpoint,22260842,0.22744911112041502,2.05241001725181,2.05241001725181,6.947564863654403,4.895154846402593,0.2734698526575397,True,True
asymptotic_upper_endpoint,22260843,0.22744911112041502,1.0452081553615056,1.0452081553615056,4.779074453588784,3.7338662982272783,0.2591099741775653,True,True
asymptotic_upper_endpoint,22260844,0.22744911112041502,0.5097228046162521,0.5097228046162521,2.0486119247928496,1.5388891201765975,0.19887352473514452,True,True
asymptotic_upper_endpoint,22260845,0.22744911112041502,1.0548607873567697,1.0548607873567697,6.6265134452685075,5.571652657911738,0.2606285268008089,True,True
asymptotic_upper_endpoint,22260846,0.22744911112041502,0.17326053683733678,0.17326053683733678,0.8897548669611302,0.7164943301237934,0.21403683294143525,True,True
asymptotic_upper_endpoint,22260847,0.22744911112041502,0.06677094747716039,0.06677094747716039,0.725662400866236,0.6588914533890756,0.23629038471011188,True,True
asymptotic_upper_endpoint,22260848,0.22744911112041502,4.212520115758031,4.212520115758031,7.787591039203067,3.575070923445036,0.2904456042765662,True,True
asymptotic_upper_endpoint,22260849,0.22744911112041502,0.002877368316363871,0.002877368316363871,5.596302560104251,5.593425191787887,0.22917287146516938,True,True
asymptotic_upper_endpoint,22260850,0.22744911112041502,0.0001188064802457589,0.0001188064802457589,3.2734045122990745,3.2732857058188287,0.22704732958538004,True,True
asymptotic_upper_endpoint,22260851,0.22744911112041502,0.7099705467281359,0.7099705467281359,3.463698519430993,2.753727972702857,0.25549578205160195,True,True
asymptotic_upper_endpoint,22260852,0.22744911112041502,0.6892392005333217,0.6892392005333217,4.122521196297612,3.43328199576429,0.25509624441552203,True,True
asymptotic_upper_endpoint,22260853,0.22744911112041502,0.5314272160640368,0.5314272160640368,3.533811623287334,3.002384407223297,0.25100510917261737,True,True
asymptotic_upper_endpoint,22260854,0.22744911112041502,0.04872516192303866,0.04872516192303866,1.76033830379646,1.7116131418734213,0.2348664125670507,True,True
asymptotic_upper_endpoint,22260855,0.22744911112041502,0.23122475870175552,0.23122475870175552,1.8852895507208849,1.6540647920191294,0.20922890121619936,True,True
asymptotic_upper_endpoint,22260856,0.22744911112041502,1.367710318356722,1.367710318356722,3.441638448834741,2.073928130478019,0.26723402599421514,True,True
asymptotic_upper_endpoint,22260857,0.22744911112041502,0.2927736546499453,0.2927736546499453,4.333951847114209,4.041178192464264,0.24531710995694953,True,True
asymptotic_upper_endpoint,22260858,0.22744911112041502,2.4907984680500475,2.4907984680500475,2.5831802792875527,0.09238181123750529,0.1642959459040544,True,True
asymptotic_upper_endpoint,22260859,0.22744911112041502,0.06515037675826618,0.06515037675826618,0.769942853108216,0.7047924763499498,0.21905086451790232,True,True
asymptotic_upper_endpoint,22260860,0.22744911112041502,2.35143513089273,2.35143513089273,6.6734555442905386,4.322020413397809,0.27662491826556423,True,True
asymptotic_upper_endpoint,22260861,0.22744911112041502,0.09373652524570608,0.09373652524570608,1.3821908811048045,1.2884543558590984,0.2379271792281905,True,True
asymptotic_upper_endpoint,22260862,0.22744911112041502,1.5674589046432277,1.5674589046432277,4.413130099319526,2.845671194676298,0.2698083390754877,True,True
asymptotic_upper_endpoint,22260863,0.22744911112041502,0.711105614282443,0.711105614282443,4.548542472067894,3.8374368577854514,0.25422768756593495,True,True
asymptotic_upper_endpoint,22260864,0.22744911112041502,0.8684574744392055,0.8684574744392055,8.282895403899527,7.4144379294603215,0.2569197843441298,True,True
asymptotic_upper_endpoint,22260865,0.22744911112041502,0.24114744445229075,0.24114744445229075,3.593288554285178,3.3521411098328873,0.20952592960661892,True,True
asymptotic_upper_endpoint,22260866,0.22744911112041502,2.032911060384778,2.032911060384778,3.310180480740102,1.2772694203553239,0.17231534095374249,True,True
asymptotic_upper_endpoint,22260867,0.22744911112041502,0.09304262953436471,0.09304262953436471,6.619525735993586,6.526483106459222,0.2167658887374829,True,True
asymptotic_upper_endpoint,22260868,0.22744911112041502,5.283580020435272,5.283580020435272,10.664055668098893,5.380475647663621,0.2982734034904493,True,True
asymptotic_upper_endpoint,22260869,0.22744911112041502,1.0065603858273064,1.0065603858273064,2.0960034821487787,1.0894430963214723,0.261051214210691,True,True
asymptotic_upper_endpoint,22260870,0.22744911112041502,4.486919710066873,4.486919710066873,4.731782727904307,0.2448630178374345,0.0686059971696828,True,True
asymptotic_upper_endpoint,22260871,0.22744911112041502,0.11769689193759825,0.11769689193759825,0.6758301405846362,0.558133248647038,0.21568802943887583,True,True
asymptotic_upper_endpoint,22260872,0.22744911112041502,0.41077883369721,0.41077883369721,1.2388519249821992,0.8280730912849892,0.2037922403196802,True,True
asymptotic_upper_endpoint,22260873,0.22744911112041502,1.9783897510553712,1.9783897510553712,4.3981468125785,2.419757061523129,0.2746457928644332,True,True
asymptotic_upper_endpoint,22260874,0.22744911112041502,1.729173014065033,1.729173014065033,10.07457883839864,8.345405824333607,0.2706540477168225,True,True
asymptotic_upper_endpoint,22260875,0.22744911112041502,1.1839620668521587,1.1839620668521587,5.3667778565093816,4.182815789657223,0.18931632627787737,True,True
asymptotic_upper_endpoint,22260876,0.22744911112041502,0.8569432148547547,0.8569432148547547,4.288712079979893,3.4317688651251386,0.1902913878696729,True,True
asymptotic_upper_endpoint,22260877,0.22744911112041502,0.4536989319462226,0.4536989319462226,2.9933573612166438,2.539658429270421,0.25010195937994134,True,True
asymptotic_upper_endpoint,22260878,0.22744911112041502,0.013469155087208806,0.013469155087208806,0.5143685907590372,0.5008994356718284,0.22389694716325556,True,True
asymptotic_upper_endpoint,22260879,0.22744911112041502,1.607109582695378,1.607109582695378,2.1040972750774762,0.49698769238209806,0.2705406647822207,True,True
asymptotic_upper_endpoint,22260880,0.22744911112041502,0.6043413166572975,0.6043413166572975,2.6155099438982186,2.011168627240921,0.25300193598051907,True,True
asymptotic_upper_endpoint,22260881,0.22744911112041502,0.932798771823873,0.932798771823873,1.5302415033740446,0.5974427315501716,0.2587869185814401,True,True
asymptotic_upper_endpoint,22260882,0.22744911112041502,0.5888229729693596,0.5888229729693596,1.4305263009548885,0.8417033279855289,0.25383230475440505,True,True
asymptotic_upper_endpoint,22260883,0.22744911112041502,4.364559334426479,4.364559334426479,6.856127361545427,2.4915680271189475,0.2898960435836655,True,True
asymptotic_upper_endpoint,22260884,0.22744911112041502,3.938939874732325,3.938939874732325,10.916294289037815,6.9773544143054895,0.29167115073185634,True,True
asymptotic_upper_endpoint,22260885,0.22744911112041502,2.6740607236581457,2.6740607236581457,6.0222087909744575,3.3481480673163118,0.15539588060924633,True,True
asymptotic_upper_endpoint,22260886,0.22744911112041502,6.71343286846593e-05,6.71343286846593e-05,12.701919398641682,12.701852264312997,0.2277360502906639,True,True
asymptotic_upper_endpoint,22260887,0.22744911112041502,0.625227905591343,0.625227905591343,6.47952744232235,5.854299536731007,0.19861464696249992,True,True
asymptotic_upper_endpoint,22260888,0.22744911112041502,0.30665048453938804,0.30665048453938804,4.117656241637492,3.8110057570981044,0.24525467158767209,True,True
asymptotic_upper_endpoint,22260889,0.22744911112041502,0.19286735494240048,0.19286735494240048,4.259817156175357,4.066949801232957,0.24312737579781177,True,True
asymptotic_upper_endpoint,22260890,0.22744911112041502,0.032091030842036794,0.032091030842036794,4.056556357702051,4.024465326860014,0.23357203972142,True,True
asymptotic_upper_endpoint,22260891,0.22744911112041502,1.1642232498651988,1.1642232498651988,1.862999511798388,0.6987762619331892,0.26269011657318697,True,True
asymptotic_upper_endpoint,22260892,0.22744911112041502,2.245114481375846,2.245114481375846,8.352480824351991,6.107366342976145,0.2742664795690281,True,True
asymptotic_upper_endpoint,22260893,0.22744911112041502,0.004072687330590019,0.004072687330590019,0.4340488635554338,0.4299761762248438,0.22979405668003372,True,True
asymptotic_upper_endpoint,22260894,0.22744911112041502,0.5058808748590424,0.5058808748590424,3.6677360924298035,3.161855217570761,0.25134047483257443,True,True
asymptotic_upper_endpoint,22260895,0.22744911112041502,3.9272982407697854,3.9272982407697854,4.8702858715565895,0.942987630786804,0.29009277381066984,True,True
asymptotic_upper_endpoint,22260896,0.22744911112041502,0.009333647435585624,0.009333647435585624,0.9758798563627717,0.9665462089271861,0.2309533881743742,True,True
asymptotic_upper_endpoint,22260897,0.22744911112041502,0.3204735814343187,0.3204735814343187,1.856727425646564,1.5362538442122453,0.24582507675387394,True,True
asymptotic_upper_endpoint,22260898,0.22744911112041502,0.11587960092112803,0.11587960092112803,3.958979857042276,3.843100256121148,0.23800143649674632,True,True
asymptotic_upper_endpoint,22260899,0.22744911112041502,0.028769756293730353,0.028769756293730353,10.773851290936662,10.745081534642932,0.22058753671128345,True,True
asymptotic_upper_endpoint,22260900,0.22744911112041502,0.19183841556798154,0.19183841556798154,1.3838161108951854,1.1919776953272039,0.2098145509715923,True,True
asymptotic_upper_endpoint,22260901,0.22744911112041502,0.30413371307618675,0.30413371307618675,1.4622072651642744,1.1580735520880876,0.24577313047018828,True,True
asymptotic_upper_endpoint,22260902,0.22744911112041502,0.9595707024987565,0.9595707024987565,2.1619558739007965,1.20238517140204,0.257729373740342,True,True
asymptotic_upper_endpoint,22260903,0.22744911112041502,1.625909097064434,1.625909097064434,2.547064312093543,0.9211552150291087,0.17425996286624074,True,True
asymptotic_upper_endpoint,22260904,0.22744911112041502,0.4102757728665809,0.4102757728665809,1.3071969302677153,0.8969211574011344,0.20409577053519645,True,True
asymptotic_upper_endpoint,22260905,0.22744911112041502,2.0870283816264297,2.0870283816264297,4.206242621870892,2.1192142402444625,0.27229986445913607,True,True
asymptotic_upper_endpoint,22260906,0.22744911112041502,4.703400939651063,4.703400939651063,7.417516734783451,2.7141157951323875,0.29118920203286996,True,True
asymptotic_upper_endpoint,22260907,0.22744911112041502,0.30374780584443517,0.30374780584443517,4.5069681651755245,4.203220359331089,0.24575622984504517,True,True
asymptotic_upper_endpoint,22260908,0.22744911112041502,0.08764251558296188,0.08764251558296188,4.4703458204926765,4.382703304909715,0.21670319972714985,True,True
asymptotic_upper_endpoint,22260909,0.22744911112041502,3.854510894692681,3.854510894692681,5.069320008123417,1.214809113430736,0.2867917825136583,True,True
asymptotic_upper_endpoint,22260910,0.22744911112041502,1.2041380682605531,1.2041380682605531,4.935211705148208,3.731073636887655,0.18904801955155048,True,True
asymptotic_upper_endpoint,22260911,0.22744911112041502,4.450839001584996,4.450839001584996,6.7739713291098775,2.323132327524881,0.292858154439537,True,True
asymptotic_upper_endpoint,22260912,0.22744911112041502,0.02300828544332667,0.02300828544332667,5.300563434547829,5.2775551491045025,0.2328781622667085,True,True
asymptotic_upper_endpoint,22260913,0.22744911112041502,0.265768306776089,0.265768306776089,2.26806856365625,2.002300256880161,0.24378198437416648,True,True
asymptotic_upper_endpoint,22260914,0.22744911112041502,0.20053346572711472,0.20053346572711472,3.8639784084312794,3.6634449427041647,0.21131138120473286,True,True
asymptotic_upper_endpoint,22260915,0.22744911112041502,0.10425277987494974,0.10425277987494974,3.3147621435263748,3.210509363651425,0.21598449710986561,True,True
asymptotic_upper_endpoint,22260916,0.22744911112041502,0.01680742957111203,0.01680742957111203,2.594666098219117,2.577858668648005,0.2230568859473933,True,True
asymptotic_upper_endpoint,22260917,0.22744911112041502,0.42453684713550965,0.42453684713550965,0.7273845374885899,0.30284769035308023,0.2047156790109281,True,True
asymptotic_upper_endpoint,22260918,0.22744911112041502,0.05542769744595599,0.05542769744595599,6.010658169958307,5.955230472512351,0.21935113810755982,True,True
asymptotic_upper_endpoint,22260919,0.22744911112041502,0.6146907043528795,0.6146907043528795,11.515108079424007,10.900417375071127,0.19952238967260907,True,True
asymptotic_upper_endpoint,22260920,0.22744911112041502,7.762988556313098,7.762988556313098,13.199736509252984,5.4367479529398866,0.08777135751160604,True,True
asymptotic_upper_endpoint,22260921,0.22744911112041502,1.3641792464247984,1.3641792464247984,4.881569211456622,3.5173899650318234,0.18379427218093328,True,True
asymptotic_upper_endpoint,22260922,0.22744911112041502,0.01695943583880055,0.01695943583880055,1.0516163939562384,1.0346569581174379,0.22287383729592716,True,True
asymptotic_upper_endpoint,22260923,0.22744911112041502,0.013255388696587378,0.013255388696587378,1.1495127006472439,1.1362573119506565,0.2236544043078782,True,True
asymptotic_upper_endpoint,22260924,0.22744911112041502,0.5667009518432669,0.5667009518432669,3.189143313391428,2.622442361548161,0.25461874394808964,True,True
asymptotic_upper_endpoint,22260925,0.22744911112041502,1.852590397972719,1.852590397972719,9.588947788557597,7.736357390584878,0.27197470524335177,True,True
asymptotic_upper_endpoint,22260926,0.22744911112041502,1.257968767252171,1.257968767252171,3.916521031996222,2.658552264744051,0.26339466193082167,True,True
asymptotic_upper_endpoint,22260927,0.22744911112041502,0.0006879351049144944,0.0006879351049144944,5.524913788609671,5.524225853504756,0.22840068949557646,True,True
asymptotic_upper_endpoint,22260928,0.22744911112041502,0.025863796916782533,0.025863796916782533,2.618170541256787,2.5923067443400045,0.23317626733105065,True,True
asymptotic_upper_endpoint,22260929,0.22744911112041502,0.07623154422357903,0.07623154422357903,5.525602839826851,5.449371295603272,0.21727902514525116,True,True
asymptotic_upper_endpoint,22260930,0.22744911112041502,0.10187103398426212,0.10187103398426212,2.2673139927421393,2.165442958757877,0.23837420272147952,True,True
asymptotic_upper_endpoint,22260931,0.22744911112041502,0.633493711881596,0.633493711881596,2.9771044802484434,2.3436107683668475,0.1949842084989885,True,True
asymptotic_upper_endpoint,22260932,0.22744911112041502,1.973521608369703,1.973521608369703,4.869855051250418,2.8963334428807155,0.2715665115189564,True,True
asymptotic_upper_endpoint,22260933,0.22744911112041502,0.8409845444342787,0.8409845444342787,4.286223346389775,3.4452388019554965,0.19117804593541213,True,True
asymptotic_upper_endpoint,22260934,0.22744911112041502,0.19143245044134005,0.19143245044134005,2.3730607414179636,2.1816282909766236,0.21228038703441493,True,True
asymptotic_upper_endpoint,22260935,0.22744911112041502,0.9972461547318101,0.9972461547318101,5.422062493357718,4.424816338625908,0.1885758260265219,True,True
asymptotic_upper_endpoint,22260936,0.22744911112041502,0.13948083267232825,0.13948083267232825,3.342016011517781,3.202535178845453,0.2402714069821055,True,True
asymptotic_upper_endpoint,22260937,0.22744911112041502,0.012067070484421016,0.012067070484421016,6.828692101896302,6.816625031411881,0.2235394234005162,True,True
asymptotic_upper_endpoint,22260938,0.22744911112041502,0.23005244005519654,0.23005244005519654,0.2407709484019219,0.010718508346725369,0.20934103415136973,True,True
asymptotic_upper_endpoint,22260939,0.22744911112041502,3.8753729965982284,3.8753729965982284,11.346116757479196,7.470743760880968,0.1313707672225006,True,True
asymptotic_upper_endpoint,22260940,0.22744911112041502,0.0774040638251643,0.0774040638251643,2.6007553053365537,2.5233512415113895,0.23669683747061115,True,True
asymptotic_upper_endpoint,22260941,0.22744911112041502,1.1735772710738424,1.1735772710738424,5.201856770333311,4.028279499259469,0.18676254611903068,True,True
asymptotic_upper_endpoint,22260942,0.22744911112041502,0.09435134433591197,0.09435134433591197,0.827544031633019,0.7331926872971071,0.23831355100593682,True,True
asymptotic_upper_endpoint,22260943,0.22744911112041502,2.1375264405758614,2.1375264405758614,8.471452299646625,6.333925859070764,0.1720328187545614,True,True
asymptotic_upper_endpoint,22260944,0.22744911112041502,0.3970818429183396,0.3970818429183396,3.2062036240260623,2.8091217811077227,0.2486855380692156,True,True
asymptotic_upper_endpoint,22260945,0.22744911112041502,1.2626636783994512,1.2626636783994512,6.421092995318264,5.158429316918813,0.262316436267524,True,True
asymptotic_upper_endpoint,22260946,0.22744911112041502,0.04530985668769427,0.04530985668769427,0.680746359232744,0.6354365025450497,0.2199426505653568,True,True
asymptotic_upper_endpoint,22260947,0.22744911112041502,0.007161443803005874,0.007161443803005874,5.405782817072217,5.398621373269211,0.2300263048020717,True,True
asymptotic_upper_endpoint,22260948,0.22744911112041502,0.002287863636273091,0.002287863636273091,1.8333561208102367,1.8310682571739636,0.2290271795872997,True,True
asymptotic_upper_endpoint,22260949,0.22744911112041502,1.5588852881343271,1.5588852881343271,3.287515453748229,1.728630165613902,0.2706551452772802,True,True
asymptotic_upper_endpoint,22260950,0.22744911112041502,2.5551770869854553,2.5551770869854553,5.433632811634188,2.8784557246487323,0.2789979652797179,True,True
asymptotic_upper_endpoint,22260951,0.22744911112041502,1.726922981846894,1.726922981846894,3.488544139999407,1.7616211581525127,0.17556578147654048,True,True
asymptotic_upper_endpoint,22260952,0.22744911112041502,0.7331138804099715,0.7331138804099715,3.229637403811364,2.4965235234013927,0.25580553231324915,True,True
asymptotic_upper_endpoint,22260953,0.22744911112041502,0.2869972472551554,0.2869972472551554,2.5096563035914485,2.222659056336293,0.207989291834791,True,True
asymptotic_upper_endpoint,22260954,0.22744911112041502,1.4347388817073776,1.4347388817073776,5.371598962970609,3.936860081263231,0.17965694369560734,True,True
asymptotic_upper_endpoint,22260955,0.22744911112041502,1.4055634354773376,1.4055634354773376,4.224875138386259,2.819311702908921,0.1845824567585484,True,True
asymptotic_upper_endpoint,22260956,0.22744911112041502,0.7246436910676222,0.7246436910676222,2.9309859507419267,2.2063422596743045,0.25606188353749126,True,True
asymptotic_upper_endpoint,22260957,0.22744911112041502,0.15351564868941736,0.15351564868941736,13.536607950199343,13.383092301509926,0.2410010320711432,True,True
asymptotic_upper_endpoint,22260958,0.22744911112041502,4.055064239131796,4.055064239131796,5.472293677376433,1.4172294382446369,0.2887523889613862,True,True
asymptotic_upper_endpoint,22260959,0.22744911112041502,1.1015941809198344,1.1015941809198344,2.7711408752241162,1.6695466943042818,0.262421834368483,True,True
asymptotic_upper_endpoint,22260960,0.22744911112041502,0.907686110568178,0.907686110568178,1.3588671314623102,0.45118102089413215,0.25825345728254223,True,True
asymptotic_upper_endpoint,22260961,0.22744911112041502,0.18007450348145504,0.18007450348145504,3.1670353060618868,2.9869608025804317,0.24412075184213297,True,True
asymptotic_upper_endpoint,22260962,0.22744911112041502,0.0576223291947251,0.0576223291947251,3.332360994816864,3.274738665622139,0.22004284216417994,True,True
asymptotic_upper_endpoint,22260963,0.22744911112041502,0.4972877570784966,0.4972877570784966,1.4854684357959187,0.9881806787174221,0.2506390176418628,True,True
asymptotic_upper_endpoint,22260964,0.22744911112041502,0.2386662772467485,0.2386662772467485,8.244589350754923,8.005923073508175,0.20919601632459567,True,True
asymptotic_upper_endpoint,22260965,0.22744911112041502,0.5380631604464506,0.5380631604464506,0.9640844990946675,0.4260213386482169,0.19955051163795035,True,True
asymptotic_upper_endpoint,22260966,0.22744911112041502,0.02590691800058109,0.02590691800058109,1.5476656882963409,1.5217587702957598,0.23301134052170636,True,True
asymptotic_upper_endpoint,22260967,0.22744911112041502,0.7697043149428522,0.7697043149428522,6.421285637204271,5.651581322261419,0.19532532736985017,True,True
asymptotic_upper_endpoint,22260968,0.22744911112041502,2.9791287120419874,2.9791287120419874,4.950048948057065,1.9709202360150773,0.16382749528275425,True,True
asymptotic_upper_endpoint,22260969,0.22744911112041502,2.1222124525477626,2.1222124525477626,3.3487000923487233,1.2264876398009608,0.171588894800717,True,True
asymptotic_upper_endpoint,22260970,0.22744911112041502,0.9403018747020311,0.9403018747020311,2.810084588442102,1.8697827137400709,0.1943620971856896,True,True
asymptotic_upper_endpoint,22260971,0.22744911112041502,0.5181556384858965,0.5181556384858965,1.849415409721134,1.3312597712352374,0.2021230656409661,True,True
asymptotic_upper_endpoint,22260972,0.22744911112041502,0.0007728188893367793,0.0007728188893367793,2.6224275577918137,2.621654738902477,0.22644471038347944,True,True
asymptotic_upper_endpoint,22260973,0.22744911112041502,0.4353954955281121,0.4353954955281121,3.070306791783066,2.634911296254954,0.20255412680374613,True,True
asymptotic_upper_endpoint,22260974,0.22744911112041502,2.420703989122928,2.420703989122928,4.737846360599424,2.3171423714764963,0.16560549707735703,True,True
asymptotic_upper_endpoint,22260975,0.22744911112041502,0.11686486344356517,0.11686486344356517,4.441264252258238,4.324399388814673,0.2152986886509559,True,True
asymptotic_upper_endpoint,22260976,0.22744911112041502,0.17901341056971143,0.17901341056971143,3.0733323162136434,2.894318905643932,0.2408575991778689,True,True
asymptotic_upper_endpoint,22260977,0.22744911112041502,0.8629609702082082,0.8629609702082082,6.796492792564507,5.933531822356299,0.25991680683321133,True,True
asymptotic_upper_endpoint,22260978,0.22744911112041502,5.158445865576468,5.158445865576468,7.424703364141564,2.2662574985650967,0.13116140409059746,True,True
asymptotic_upper_endpoint,22260979,0.22744911112041502,0.4014452475197565,0.4014452475197565,6.632760502992493,6.231315255472737,0.20643662174732577,True,True
asymptotic_upper_endpoint,22260980,0.22744911112041502,0.7024998560261859,0.7024998560261859,4.451103304790976,3.7486034487647903,0.2560277950033897,True,True
asymptotic_upper_endpoint,22260981,0.22744911112041502,0.7085967510155249,0.7085967510155249,3.617166208890242,2.908569457874717,0.19594868662280393,True,True
asymptotic_upper_endpoint,22260982,0.22744911112041502,1.7199233914237269,1.7199233914237269,5.997427602823621,4.2775042113998945,0.27048976703228594,True,True
asymptotic_upper_endpoint,22260983,0.22744911112041502,3.4147331177918385,3.4147331177918385,8.490023960509804,5.0752908427179655,0.15579169619618602,True,True
asymptotic_upper_endpoint,22260984,0.22744911112041502,0.022742323351530924,0.022742323351530924,3.2822266703456977,3.259484346994167,0.2229028747303817,True,True
asymptotic_upper_endpoint,22260985,0.22744911112041502,0.0020547442953395834,0.0020547442953395834,1.0731550590994121,1.0711003148040725,0.22586531501537194,True,True
asymptotic_upper_endpoint,22260986,0.22744911112041502,0.26942569867007,0.26942569867007,0.5284428893257477,0.2590171906556777,0.20989647214024224,True,True
asymptotic_upper_endpoint,22260987,0.22744911112041502,0.9888994322057316,0.9888994322057316,5.284932938222699,4.296033506016967,0.2584401063296627,True,True
asymptotic_upper_endpoint,22260988,0.22744911112041502,0.843305464159648,0.843305464159648,4.600528547964949,3.7572230838053007,0.2564239602712203,True,True
asymptotic_upper_endpoint,22260989,0.22744911112041502,0.40199664187600215,0.40199664187600215,0.5854078273653578,0.18341118548935562,0.24996977079964058,True,True
asymptotic_upper_endpoint,22260990,0.22744911112041502,0.6158973017190634,0.6158973017190634,2.0445280350915294,1.428630733372466,0.19695545365840408,True,True
asymptotic_upper_endpoint,22260991,0.22744911112041502,0.004826855110577455,0.004826855110577455,0.9966697719019948,0.9918429167914173,0.22984052640340416,True,True
asymptotic_upper_endpoint,22260992,0.22744911112041502,0.578946345895825,0.578946345895825,6.750388112761157,6.171441766865332,0.2537878811074616,True,True
asymptotic_upper_endpoint,22260993,0.22744911112041502,0.013618649348293044,0.013618649348293044,1.1301558647374847,1.1165372153891917,0.2235064468011616,True,True
asymptotic_upper_endpoint,22260994,0.22744911112041502,0.46747628532807584,0.46747628532807584,4.370739971520752,3.9032636861926764,0.24974181967530523,True,True
asymptotic_upper_endpoint,22260995,0.22744911112041502,0.3308099066901006,0.3308099066901006,0.7981162319643027,0.46730632527420213,0.24651164857466923,True,True
asymptotic_upper_endpoint,22260996,0.22744911112041502,0.009543272345869047,0.009543272345869047,0.526983683405527,0.517440411059658,0.22398457212072714,True,True
asymptotic_upper_endpoint,22260997,0.22744911112041502,5.009822628717022,5.009822628717022,7.706547939239697,2.696725310522675,0.30017046446884493,True,True
asymptotic_upper_endpoint,22260998,0.22744911112041502,1.8389178269233017,1.8389178269233017,4.3528760287280095,2.5139582018047077,0.2710159260395493,True,True
asymptotic_upper_endpoint,22260999,0.22744911112041502,0.44832456893101913,0.44832456893101913,2.0283298732574284,1.5800053043264093,0.24978889134083349,True,True
asymptotic_upper_endpoint,22261000,0.22744911112041502,1.128482971334749,1.128482971334749,2.672709416870873,1.544226445536124,0.18877905717311896,True,True
asymptotic_upper_endpoint,22261001,0.22744911112041502,6.852553577875141,6.852553577875141,9.268361796424749,2.415808218549608,0.10611848387949718,True,True
asymptotic_upper_endpoint,22261002,0.22744911112041502,0.016905365030246422,0.016905365030246422,4.433034031714983,4.416128666684736,0.22297281213258882,True,True
asymptotic_upper_endpoint,22261003,0.22744911112041502,0.014915325892041587,0.014915325892041587,4.603141001283674,4.588225675391633,0.22376551471210557,True,True
asymptotic_upper_endpoint,22261004,0.22744911112041502,1.7439783841047598,1.7439783841047598,4.449767187255539,2.705788803150779,0.2693247075687498,True,True
asymptotic_upper_endpoint,22261005,0.22744911112041502,0.2990541613582316,0.2990541613582316,4.943775819245188,4.644721657886956,0.24619790352594195,True,True
asymptotic_upper_endpoint,22261006,0.22744911112041502,2.4388857043297905,2.4388857043297905,2.969587033080408,0.5307013287506175,0.26280385949905916,True,True
asymptotic_upper_endpoint,22261007,0.22744911112041502,0.36059420299362976,0.36059420299362976,8.246032862467969,7.885438659474339,0.2046553517884018,True,True
asymptotic_upper_endpoint,22261008,0.22744911112041502,0.5542020667556256,0.5542020667556256,2.1496294609823465,1.595427394226721,0.2530692450583069,True,True
asymptotic_upper_endpoint,22261009,0.22744911112041502,0.2487501102950067,0.2487501102950067,2.2574551562451566,2.00870504595015,0.24491110252857623,True,True
asymptotic_upper_endpoint,22261010,0.22744911112041502,0.42319776563571754,0.42319776563571754,3.011477587824202,2.5882798221884844,0.24797850366386687,True,True
asymptotic_upper_endpoint,22261011,0.22744911112041502,0.43432538376961327,0.43432538376961327,4.20718671443189,3.7728613306622765,0.20288519824472656,True,True
asymptotic_upper_endpoint,22261012,0.22744911112041502,0.7901735955662952,0.7901735955662952,2.978388388203001,2.188214792636706,0.19132902420389072,True,True
asymptotic_upper_endpoint,22261013,0.22744911112041502,1.0533342347382184,1.0533342347382184,1.137725842104623,0.08439160736640457,0.262121640550952,True,True
asymptotic_upper_endpoint,22261014,0.22744911112041502,0.3151618218071488,0.3151618218071488,3.6121563401814756,3.2969945183743268,0.2451642428147039,True,True
asymptotic_upper_endpoint,22261015,0.22744911112041502,1.1840706826043919,1.1840706826043919,5.814795574633654,4.630724892029262,0.18968746539637746,True,True
asymptotic_upper_endpoint,22261016,0.22744911112041502,1.8238605766591003,1.8238605766591003,5.094904649796676,3.2710440731375754,0.1836225741706493,True,True
asymptotic_upper_endpoint,22261017,0.22744911112041502,1.7849147622632306,1.7849147622632306,2.0641252305527216,0.27921046828949087,0.26316785626625383,True,True
asymptotic_upper_endpoint,22261018,0.22744911112041502,0.14131135226834868,0.14131135226834868,1.877533451613898,1.7362220993455493,0.2152220393956339,True,True
asymptotic_upper_endpoint,22261019,0.22744911112041502,0.8018989121892286,0.8018989121892286,3.7304735899253654,2.9285746777361368,0.2567570915765693,True,True
asymptotic_upper_endpoint,22261020,0.22744911112041502,7.717945061713749e-05,7.717945061713749e-05,4.762484717860421,4.7624075384098035,0.22775577237049116,True,True
asymptotic_upper_endpoint,22261021,0.22744911112041502,0.0082711498815069,0.0082711498815069,1.0568089382367152,1.0485377883552083,0.23061121968127984,True,True
asymptotic_upper_endpoint,22261022,0.22744911112041502,2.1345807086293993,2.1345807086293993,6.230163708624502,4.095582999995103,0.27352417261499673,True,True
asymptotic_upper_endpoint,22261023,0.22744911112041502,0.949847242196511,0.949847242196511,4.846294502562978,3.8964472603664673,0.2598452209586926,True,True
asymptotic_upper_endpoint,22261024,0.22744911112041502,0.010275438703458317,0.010275438703458317,0.38527732503662704,0.3750018863331687,0.22368918794186482,True,True
asymptotic_upper_endpoint,22261025,0.22744911112041502,1.509284355620928,1.509284355620928,2.6053137231795302,1.0960293675586021,0.18249016508176244,True,True
asymptotic_upper_endpoint,22261026,0.22744911112041502,0.00011336412371198978,0.00011336412371198978,0.7953388440479277,0.7952254799242157,0.22707107583597005,True,True
asymptotic_upper_endpoint,22261027,0.22744911112041502,0.07917056233033248,0.07917056233033248,0.9777146495700938,0.8985440872397613,0.21703597185997886,True,True
asymptotic_upper_endpoint,22261028,0.22744911112041502,0.004349442295707995,0.004349442295707995,1.632800128938198,1.62845068664249,0.22980241211135458,True,True
asymptotic_upper_endpoint,22261029,0.22744911112041502,0.019282563011708942,0.019282563011708942,0.6446515324657027,0.6253689694539938,0.2224949063485812,True,True
asymptotic_upper_endpoint,22261030,0.22744911112041502,0.004538577119997278,0.004538577119997278,4.519090752211515,4.514552175091517,0.22513248927743412,True,True
asymptotic_upper_endpoint,22261031,0.22744911112041502,0.5603551017899693,0.5603551017899693,1.2832650632086038,0.7229099614186345,0.25255050547897157,True,True
asymptotic_upper_endpoint,22261032,0.22744911112041502,1.605701236174026,1.605701236174026,3.7391651164893,2.133463880315274,0.2679777328507133,True,True
asymptotic_upper_endpoint,22261033,0.22744911112041502,0.2777299668711844,0.2777299668711844,0.5307997763342513,0.25306980946306695,0.2451794597880388,True,True
asymptotic_upper_endpoint,22261034,0.22744911112041502,0.32095184193972304,0.32095184193972304,1.2271816832665907,0.9062298413268677,0.20745141483447388,True,True
asymptotic_upper_endpoint,22261035,0.22744911112041502,0.9129422527445401,0.9129422527445401,6.4930983486800455,5.580156095935505,0.25764714907724107,True,True
asymptotic_upper_endpoint,22261036,0.22744911112041502,0.06147978421290112,0.06147978421290112,2.057419686608683,1.995939902395782,0.21818948054161974,True,True
asymptotic_upper_endpoint,22261037,0.22744911112041502,1.7429601092089921,1.7429601092089921,9.58692304367206,7.843962934463068,0.177893503171897,True,True
asymptotic_upper_endpoint,22261038,0.22744911112041502,1.2450872786168294,1.2450872786168294,2.2807564745763345,1.035669195959505,0.2636616823987168,True,True
asymptotic_upper_endpoint,22261039,0.22744911112041502,1.3879541366692112,1.3879541366692112,3.758981410472446,2.371027273803235,0.17910720855796794,True,True
asymptotic_upper_endpoint,22261040,0.22744911112041502,1.680609441436855,1.680609441436855,3.547182339140923,1.866572897704068,0.2707586431735548,True,True
asymptotic_upper_endpoint,22261041,0.22744911112041502,4.745795203648867,4.745795203648867,5.484830033675569,0.7390348300267016,0.10598800677923839,True,True
asymptotic_upper_endpoint,22261042,0.22744911112041502,0.14094202779271292,0.14094202779271292,2.6295158606513844,2.4885738328586715,0.214276986651463,True,True
asymptotic_upper_endpoint,22261043,0.22744911112041502,0.0639009945462905,0.0639009945462905,0.8554230837755162,0.7915220892292257,0.21866480530621188,True,True
asymptotic_upper_endpoint,22261044,0.22744911112041502,0.3862386801951254,0.3862386801951254,1.9393505610117214,1.553111880816596,0.2053371250447229,True,True
asymptotic_upper_endpoint,22261045,0.22744911112041502,0.2187656668916267,0.2187656668916267,4.690358983794716,4.471593316903089,0.21109025008546656,True,True
asymptotic_upper_endpoint,22261046,0.22744911112041502,3.1306943734793196,3.1306943734793196,7.021584012106299,3.8908896386269793,0.28693941955854924,True,True
asymptotic_upper_endpoint,22261047,0.22744911112041502,0.26056405248617753,0.26056405248617753,0.34761792081537424,0.08705386832919668,0.20904015307994717,True,True
asymptotic_upper_endpoint,22261048,0.22744911112041502,0.22852381533348254,0.22852381533348254,2.6637837822763855,2.435259966942903,0.24388555746463758,True,True
asymptotic_upper_endpoint,22261049,0.22744911112041502,0.6304463735478771,0.6304463735478771,4.718516875608903,4.088070502061026,0.19590311312564612,True,True
asymptotic_upper_endpoint,22261050,0.22744911112041502,1.7874461755656217,1.7874461755656217,9.867044772652084,8.079598597086463,0.17704766723599208,True,True
asymptotic_upper_endpoint,22261051,0.22744911112041502,0.25617729354739494,0.25617729354739494,2.084774721986412,1.828597428439017,0.20842864263886873,True,True
asymptotic_upper_endpoint,22261052,0.22744911112041502,1.0793528759085422,1.0793528759085422,8.004210031653736,6.924857155745194,0.2637415398034984,True,True
asymptotic_upper_endpoint,22261053,0.22744911112041502,0.011061835392688124,0.011061835392688124,2.095469052023458,2.08440721663077,0.23136416850674754,True,True
asymptotic_upper_endpoint,22261054,0.22744911112041502,0.14976035559660428,0.14976035559660428,7.121251029465034,6.97149067386843,0.2386285226946471,True,True
asymptotic_upper_endpoint,22261055,0.22744911112041502,0.5315794590398608,0.5315794590398608,1.8814697175733137,1.349890258533453,0.20313702381262935,True,True
asymptotic_upper_endpoint,22261056,0.22744911112041502,0.15217802165784589,0.15217802165784589,3.420230315783681,3.268052294125835,0.23994969239622996,True,True
asymptotic_upper_endpoint,22261057,0.22744911112041502,0.17225279618567857,0.17225279618567857,3.5673262175690814,3.395073421383403,0.21230637928781085,True,True
asymptotic_upper_endpoint,22261058,0.22744911112041502,1.7373491539570622,1.7373491539570622,4.747519963279065,3.0101708093220028,0.26868053930325986,True,True
asymptotic_upper_endpoint,22261059,0.22744911112041502,0.13094801999705763,0.13094801999705763,1.1078063451029718,0.9768583251059142,0.2146629826912412,True,True
asymptotic_upper_endpoint,22261060,0.22744911112041502,3.2623307839268314,3.2623307839268314,4.613502190621386,1.3511714066945544,0.2848793208554486,True,True
asymptotic_upper_endpoint,22261061,0.22744911112041502,1.4862419645248677,1.4862419645248677,3.3570881960928425,1.8708462315679748,0.26681877287542677,True,True
asymptotic_upper_endpoint,22261062,0.22744911112041502,0.03449399770977646,0.03449399770977646,3.4166021349611198,3.3821081372513433,0.22108250273593033,True,True
asymptotic_upper_endpoint,22261063,0.22744911112041502,2.6208669862723672,2.6208669862723672,6.779923768764966,4.159056782492598,0.1674891001090585,True,True
asymptotic_upper_endpoint,22261064,0.22744911112041502,1.9464787678019584,1.9464787678019584,4.548657647164902,2.6021788793629432,0.271638639138356,True,True
asymptotic_upper_endpoint,22261065,0.22744911112041502,1.0772210656919672,1.0772210656919672,3.978231996204301,2.9010109305123337,0.19031013001372535,True,True
asymptotic_upper_endpoint,22261066,0.22744911112041502,0.004881644455722145,0.004881644455722145,0.9615320179513097,0.9566503734955876,0.22993862258026332,True,True
asymptotic_upper_endpoint,22261067,0.22744911112041502,1.783226084240889,1.783226084240889,6.181405737509587,4.3981796532686985,0.18056457753536828,True,True
asymptotic_upper_endpoint,22261068,0.22744911112041502,1.5527101207859566,1.5527101207859566,6.729032113382049,5.176321992596092,0.1769953727318505,True,True
asymptotic_upper_endpoint,22261069,0.22744911112041502,0.09624238501303228,0.09624238501303228,3.473781821934499,3.3775394369214666,0.21649752315967613,True,True
asymptotic_upper_endpoint,22261070,0.22744911112041502,1.7599281405863634,1.7599281405863634,5.631674236289213,3.87174609570285,0.2660487662310682,True,True
asymptotic_upper_endpoint,22261071,0.22744911112041502,2.099400786178016,2.099400786178016,3.450651326259597,1.3512505400815809,0.2740356411358496,True,True
asymptotic_upper_endpoint,22261072,0.22744911112041502,2.7794767624052996,2.7794767624052996,5.933003757768873,3.153526995363573,0.16142131414293145,True,True
asymptotic_upper_endpoint,22261073,0.22744911112041502,0.6779671543786913,0.6779671543786913,1.3929958191247938,0.7150286647461025,0.2560660003711573,True,True
asymptotic_upper_endpoint,22261074,0.22744911112041502,0.13963272395514803,0.13963272395514803,4.539429057873879,4.399796333918731,0.23875445438528373,True,True
asymptotic_upper_endpoint,22261075,0.22744911112041502,0.04450460250261634,0.04450460250261634,0.6398569616640944,0.5953523591614781,0.21999818346773248,True,True
asymptotic_upper_endpoint,22261076,0.22744911112041502,1.225464161531014,1.225464161531014,2.9810463484730048,1.7555821869419908,0.2633477578076323,True,True
asymptotic_upper_endpoint,22261077,0.22744911112041502,0.8395103315281971,0.8395103315281971,3.972405314583419,3.132894983055222,0.19261520485609904,True,True
asymptotic_upper_endpoint,22261078,0.22744911112041502,0.9607759571236969,0.9607759571236969,1.4182538918542904,0.45747793473059345,0.2591632875502834,True,True
asymptotic_upper_endpoint,22261079,0.22744911112041502,5.658683670174515,5.658683670174515,9.401289757432655,3.74260608725814,0.29833168037549807,True,True
asymptotic_upper_endpoint,22261080,0.22744911112041502,0.14364539865089987,0.14364539865089987,1.5352076751940271,1.3915622765431273,0.2402237203821191,True,True
asymptotic_upper_endpoint,22261081,0.22744911112041502,0.8014577340095927,0.8014577340095927,5.492153564547869,4.690695830538276,0.19298925883103016,True,True
asymptotic_upper_endpoint,22261082,0.22744911112041502,1.5185106045555825,1.5185106045555825,5.637020783397774,4.118510178842191,0.2672594634000437,True,True
asymptotic_upper_endpoint,22261083,0.22744911112041502,0.06736493141729438,0.06736493141729438,2.324640506092133,2.2572755746748387,0.2354128276187334,True,True
asymptotic_upper_endpoint,22261084,0.22744911112041502,0.28351975298384247,0.28351975298384247,5.252584669799254,4.9690649168154115,0.20847586868926254,True,True
asymptotic_upper_endpoint,22261085,0.22744911112041502,0.03310573106369619,0.03310573106369619,3.224274241052911,3.1911685099892146,0.23358233367002337,True,True
asymptotic_upper_endpoint,22261086,0.22744911112041502,3.057385176569806,3.057385176569806,3.947850880156076,0.89046570358627,0.28291005992015705,True,True
asymptotic_upper_endpoint,22261087,0.22744911112041502,2.593239663727675,2.593239663727675,5.894176791771801,3.3009371280441258,0.15872787154796866,True,True
asymptotic_upper_endpoint,22261088,0.22744911112041502,0.4055816626969264,0.4055816626969264,2.9244549897368666,2.51887332703994,0.24968554210013905,True,True
asymptotic_upper_endpoint,22261089,0.22744911112041502,1.3043102258315162,1.3043102258315162,4.464522820794463,3.160212594962947,0.1837309836326514,True,True
asymptotic_upper_endpoint,22261090,0.22744911112041502,0.409093238497519,0.409093238497519,3.239090850155093,2.829997611657574,0.24915295801755435,True,True
asymptotic_upper_endpoint,22261091,0.22744911112041502,0.00583052734772016,0.00583052734772016,3.7973130801227923,3.791482552775072,0.2299427575507282,True,True
asymptotic_upper_endpoint,22261092,0.22744911112041502,0.019663563931788364,0.019663563931788364,1.7806457990605133,1.760982235128725,0.23257885341470017,True,True
asymptotic_upper_endpoint,22261093,0.22744911112041502,2.2858147639084576,2.2858147639084576,4.055446330111591,1.7696315662031334,0.27810256693514246,True,True
asymptotic_upper_endpoint,22261094,0.22744911112041502,4.04807087976643,4.04807087976643,4.166186453478018,0.11811557371158772,0.28927849248032905,True,True
asymptotic_upper_endpoint,22261095,0.22744911112041502,0.340685144899203,0.340685144899203,1.240908646081726,0.900223501182523,0.2474383361572474,True,True
asymptotic_upper_endpoint,22261096,0.22744911112041502,0.005068585536222692,0.005068585536222692,5.951541438126891,5.946472852590668,0.22982331984032772,True,True
asymptotic_upper_endpoint,22261097,0.22744911112041502,0.8046458160946339,0.8046458160946339,1.6234791946821305,0.8188333785874966,0.258173759972892,True,True
asymptotic_upper_endpoint,22261098,0.22744911112041502,0.3787352898096224,0.3787352898096224,0.7498568263589883,0.3711215365493659,0.20534771000671584,True,True
asymptotic_upper_endpoint,22261099,0.22744911112041502,0.03368175853858846,0.03368175853858846,1.4653149855286411,1.4316332269900527,0.2335016414939091,True,True
asymptotic_upper_endpoint,22261100,0.22744911112041502,3.6917518864414296,3.6917518864414296,4.284473413887793,0.592721527446363,0.11322824614747592,True,True
asymptotic_upper_endpoint,22261101,0.22744911112041502,0.01957131449251559,0.01957131449251559,3.812863042469873,3.7932917279773575,0.23224250237737798,True,True
asymptotic_upper_endpoint,22261102,0.22744911112041502,0.04593330420748344,0.04593330420748344,0.1600534266483074,0.11412012244082397,0.22028317727463168,True,True
asymptotic_upper_endpoint,22261103,0.22744911112041502,0.42491237038467844,0.42491237038467844,5.175212366782385,4.750299996397707,0.24990765997117276,True,True
asymptotic_upper_endpoint,22261104,0.22744911112041502,0.231191816793058,0.231191816793058,2.5188665768345286,2.2876747600414706,0.2090877968895583,True,True
asymptotic_upper_endpoint,22261105,0.22744911112041502,0.27700912381545395,0.27700912381545395,3.199905146270317,2.922896022454863,0.20783502783701938,True,True
asymptotic_upper_endpoint,22261106,0.22744911112041502,0.021714080930764545,0.021714080930764545,5.081785773091629,5.060071692160864,0.23270707048558248,True,True
asymptotic_upper_endpoint,22261107,0.22744911112041502,1.8193734826305001,1.8193734826305001,3.8334699140633846,2.0140964314328844,0.17535662383095105,True,True
asymptotic_upper_endpoint,22261108,0.22744911112041502,0.7856343802824233,0.7856343802824233,3.602091949073989,2.8164575687915656,0.25742039842880027,True,True
asymptotic_upper_endpoint,22261109,0.22744911112041502,0.9270709693895993,0.9270709693895993,4.439738383270805,3.5126674138812053,0.18903560946676018,True,True
asymptotic_upper_endpoint,22261110,0.22744911112041502,3.219413600377493,3.219413600377493,7.64997318944188,4.430559589064387,0.060475544155489724,True,True
asymptotic_upper_endpoint,22261111,0.22744911112041502,0.2431990621543174,0.2431990621543174,0.5354654466664822,0.2922663845121648,0.24502061762640928,True,True
asymptotic_upper_endpoint,22261112,0.22744911112041502,0.943787507496508,0.943787507496508,1.730322935792699,0.786535428296191,0.2612423739566142,True,True
asymptotic_upper_endpoint,22261113,0.22744911112041502,0.0806181223660587,0.0806181223660587,1.1530105255335648,1.072392403167506,0.23622039393884953,True,True
asymptotic_upper_endpoint,22261114,0.22744911112041502,0.5801977544437564,0.5801977544437564,4.839804113694351,4.259606359250594,0.25431222433056677,True,True
asymptotic_upper_endpoint,22261115,0.22744911112041502,2.17926304278903,2.17926304278903,4.5812044500903975,2.4019414073013676,0.16922158353437333,True,True
asymptotic_upper_endpoint,22261116,0.22744911112041502,1.7897207316360237,1.7897207316360237,6.148661851316256,4.358941119680233,0.17151026299154046,True,True
asymptotic_upper_endpoint,22261117,0.22744911112041502,1.3589439620130177,1.3589439620130177,3.485203873476289,2.126259911463271,0.2674804605651392,True,True
asymptotic_upper_endpoint,22261118,0.22744911112041502,1.4209822768086182,1.4209822768086182,4.432419730531005,3.0114374537223867,0.18073018662189624,True,True
asymptotic_upper_endpoint,22261119,0.22744911112041502,2.325281791714357,2.325281791714357,3.2780338065729278,0.9527520148585705,0.1699763126932185,True,True
asymptotic_upper_endpoint,22261120,0.22744911112041502,3.0155824310975956,3.0155824310975956,5.206053709789451,2.1904712786918554,0.07878224403592285,True,True
asymptotic_upper_endpoint,22261121,0.22744911112041502,0.10744735828695584,0.10744735828695584,0.8792902932486028,0.7718429349616469,0.2392672958428808,True,True
asymptotic_upper_endpoint,22261122,0.22744911112041502,0.001266515881473751,0.001266515881473751,6.161185531490044,6.15991901560857,0.22874214733121292,True,True
asymptotic_upper_endpoint,22261123,0.22744911112041502,0.3618780630495897,0.3618780630495897,0.9730459267880729,0.6111678637384832,0.24808574776750575,True,True
asymptotic_upper_endpoint,22261124,0.22744911112041502,3.497167833094396,3.497167833094396,6.9842311081515716,3.4870632750571757,0.28515573753350304,True,True
asymptotic_upper_endpoint,22261125,0.22744911112041502,0.025125008963111206,0.025125008963111206,0.6608087532098462,0.635683744246735,0.22189365404875291,True,True
asymptotic_upper_endpoint,22261126,0.22744911112041502,0.03757002132448939,0.03757002132448939,3.4308649257749684,3.393294904450479,0.23392965931534987,True,True
asymptotic_upper_endpoint,22261127,0.22744911112041502,0.02670319492287805,0.02670319492287805,0.10003581443443238,0.07333261951155433,0.22128951977812844,True,True
asymptotic_upper_endpoint,22261128,0.22744911112041502,0.029044372242899907,0.029044372242899907,0.77753766205365,0.7484932898107501,0.2217293728695888,True,True
asymptotic_upper_endpoint,22261129,0.22744911112041502,0.7470125595329193,0.7470125595329193,3.139366725278917,2.3923541657459975,0.19593743123312868,True,True
asymptotic_upper_endpoint,22261130,0.22744911112041502,0.18095725934605333,0.18095725934605333,2.5964714178754704,2.415514158529417,0.21263654791469758,True,True
asymptotic_upper_endpoint,22261131,0.22744911112041502,0.060575518081685376,0.060575518081685376,1.5731610709715762,1.5125855528898908,0.23560912787940833,True,True
asymptotic_upper_endpoint,22261132,0.22744911112041502,2.0815963740340946,2.0815963740340946,4.6967918528635915,2.615195478829497,0.2739992209652688,True,True
asymptotic_upper_endpoint,22261133,0.22744911112041502,0.2014722384335117,0.2014722384335117,1.7824091259792647,1.580936887545753,0.21161921520707747,True,True
asymptotic_upper_endpoint,22261134,0.22744911112041502,0.13467987457413955,0.13467987457413955,1.177746568880968,1.0430666943068285,0.23913223126372737,True,True
asymptotic_upper_endpoint,22261135,0.22744911112041502,0.1454363176546689,0.1454363176546689,1.372861575567992,1.2274252579133231,0.2407150984240592,True,True
asymptotic_upper_endpoint,22261136,0.22744911112041502,0.1629645055794393,0.1629645055794393,2.087314971746446,1.9243504661670068,0.21356330955694652,True,True
asymptotic_upper_endpoint,22261137,0.22744911112041502,1.300516018527012,1.300516018527012,1.6781319673794381,0.3776159488524261,0.2653753391603485,True,True
asymptotic_upper_endpoint,22261138,0.22744911112041502,0.01672795636771207,0.01672795636771207,2.742466276247376,2.725738319879664,0.23197839345806112,True,True
asymptotic_upper_endpoint,22261139,0.22744911112041502,0.21292505718368915,0.21292505718368915,11.348300921843913,11.135375864660224,0.21258976196377155,True,True
asymptotic_upper_endpoint,22261140,0.22744911112041502,0.5505864285403241,0.5505864285403241,3.5336231721420575,2.9830367436017333,0.20057112865656854,True,True
asymptotic_upper_endpoint,22261141,0.22744911112041502,0.456926365246777,0.456926365246777,0.9798231597932503,0.5228967945464733,0.24965988077343268,True,True
asymptotic_upper_endpoint,22261142,0.22744911112041502,1.6127967441321123,1.6127967441321123,3.669195824932576,2.0563990808004635,0.26935534699826563,True,True
asymptotic_upper_endpoint,22261143,0.22744911112041502,0.8173685819461967,0.8173685819461967,4.26556791164357,3.4481993296973736,0.19528939833251843,True,True
asymptotic_upper_endpoint,22261144,0.22744911112041502,0.9756174246933758,0.9756174246933758,4.865706118585038,3.8900886938916623,0.2594682438424861,True,True
asymptotic_upper_endpoint,22261145,0.22744911112041502,0.01258344245524623,0.01258344245524623,1.6703781378740805,1.6577946954188343,0.2232741247020893,True,True
asymptotic_upper_endpoint,22261146,0.22744911112041502,0.6662094225410802,0.6662094225410802,2.729617916683391,2.063408494142311,0.2536923616641174,True,True
asymptotic_upper_endpoint,22261147,0.22744911112041502,0.4054693769312756,0.4054693769312756,2.1243938084047045,1.7189244314734289,0.249571802086237,True,True
asymptotic_upper_endpoint,22261148,0.22744911112041502,2.1294420269190173,2.1294420269190173,2.356687875710999,0.22724584879198137,0.169531233598869,True,True
asymptotic_upper_endpoint,22261149,0.22744911112041502,0.3215679657203907,0.3215679657203907,4.973224433023494,4.651656467303103,0.20815566567257796,True,True
asymptotic_upper_endpoint,22261150,0.22744911112041502,0.13888444913741416,0.13888444913741416,1.170748067894042,1.031863618756628,0.21431019893452116,True,True
asymptotic_upper_endpoint,22261151,0.22744911112041502,1.0428930207596443,1.0428930207596443,1.5630117924750775,0.5201187717154332,0.19053952904041346,True,True
asymptotic_upper_endpoint,22261152,0.22744911112041502,0.09632987603861709,0.09632987603861709,1.7488865914921494,1.6525567154535323,0.23824597888270693,True,True
asymptotic_upper_endpoint,22261153,0.22744911112041502,0.46638677922452665,0.46638677922452665,3.5772040858924736,3.110817306667947,0.251419998008601,True,True
asymptotic_upper_endpoint,22261154,0.22744911112041502,0.14940107746065312,0.14940107746065312,2.763652256157667,2.614251178697014,0.240183291598023,True,True
asymptotic_upper_endpoint,22261155,0.22744911112041502,0.0003183166238254209,0.0003183166238254209,2.2738131176293868,2.2734948010055613,0.22804519527384712,True,True
asymptotic_upper_endpoint,22261156,0.22744911112041502,0.036383685122492904,0.036383685122492904,0.8393061672131943,0.8029224820907014,0.2341821651488984,True,True
asymptotic_upper_endpoint,22261157,0.22744911112041502,5.749926181658853,5.749926181658853,5.933129490046095,0.18320330838724302,0.29878134545015,True,True
asymptotic_upper_endpoint,22261158,0.22744911112041502,0.7001379029375803,0.7001379029375803,1.7906364668844328,1.0904985639468525,0.1946915490197839,True,True
asymptotic_upper_endpoint,22261159,0.22744911112041502,0.003645852466183319,0.003645852466183319,0.9152753482963163,0.911629495830133,0.22542040398939497,True,True
asymptotic_upper_endpoint,22261160,0.22744911112041502,0.0004359676117455802,0.0004359676117455802,0.6167985821058181,0.6163626144940725,0.2267098414791857,True,True
asymptotic_upper_endpoint,22261161,0.22744911112041502,0.5491947005956375,0.5491947005956375,3.9760726151045063,3.426877914508869,0.20088869826653194,True,True
asymptotic_upper_endpoint,22261162,0.22744911112041502,0.02887883128366653,0.02887883128366653,4.728451525333507,4.699572694049841,0.23316633652594024,True,True
asymptotic_upper_endpoint,22261163,0.22744911112041502,0.5218102730784988,0.5218102730784988,4.251853514258753,3.7300432411802538,0.2505572800940848,True,True
asymptotic_upper_endpoint,22261164,0.22744911112041502,1.9730869259320594,1.9730869259320594,4.303941662390054,2.3308547364579946,0.27082011221486463,True,True
asymptotic_upper_endpoint,22261165,0.22744911112041502,0.38239142214960475,0.38239142214960475,1.0707317499306221,0.6883403277810174,0.24816009613889467,True,True
asymptotic_upper_endpoint,22261166,0.22744911112041502,12.96369836500556,12.96369836500556,13.126745456214064,0.16304709120850283,0.06901385393761748,True,True
asymptotic_upper_endpoint,22261167,0.22744911112041502,0.0024892982483848414,0.0024892982483848414,4.368532948475924,4.366043650227539,0.22570665437564075,True,True
asymptotic_upper_endpoint,22261168,0.22744911112041502,0.035600672426878255,0.035600672426878255,3.9630073834171737,3.9274067109902955,0.23424270575414305,True,True
asymptotic_upper_endpoint,22261169,0.22744911112041502,0.8528510976191432,0.8528510976191432,2.1743987268272917,1.3215476292081485,0.19001079054062592,True,True
asymptotic_upper_endpoint,22261170,0.22744911112041502,1.3185605449547615,1.3185605449547615,3.9794192159334587,2.660858670978697,0.18502929301390442,True,True
asymptotic_upper_endpoint,22261171,0.22744911112041502,0.5634121257360065,0.5634121257360065,3.2407189961297656,2.677306870393759,0.1992381812344213,True,True
asymptotic_upper_endpoint,22261172,0.22744911112041502,1.4113919052534118,1.4113919052534118,3.583468275741324,2.172076370487912,0.2672209132709011,True,True
asymptotic_upper_endpoint,22261173,0.22744911112041502,0.08967927935525521,0.08967927935525521,3.5045811393485162,3.414901859993261,0.23720488518054375,True,True
asymptotic_upper_endpoint,22261174,0.22744911112041502,1.2965058862941676,1.2965058862941676,4.239624978409237,2.9431190921150696,0.1757616243150481,True,True
asymptotic_upper_endpoint,22261175,0.22744911112041502,0.8001989686037954,0.8001989686037954,1.9131596724161977,1.1129607038124023,0.25639121843416973,True,True
asymptotic_upper_endpoint,22261176,0.22744911112041502,1.4423019391217564,1.4423019391217564,2.735987894205353,1.2936859550835966,0.18399651579439122,True,True
asymptotic_upper_endpoint,22261177,0.22744911112041502,3.295842372001723,3.295842372001723,7.010792430797748,3.714950058796025,0.2843005125456651,True,True
asymptotic_upper_endpoint,22261178,0.22744911112041502,0.24574855537718743,0.24574855537718743,1.888625457789598,1.6428769024124106,0.2090854733995143,True,True
asymptotic_upper_endpoint,22261179,0.22744911112041502,0.10075946869352426,0.10075946869352426,0.6638670702100123,0.5631076015164881,0.21590075203908923,True,True
asymptotic_upper_endpoint,22261180,0.22744911112041502,0.1546733840580783,0.1546733840580783,1.7361847221678972,1.581511338109819,0.23880686201968318,True,True
asymptotic_upper_endpoint,22261181,0.22744911112041502,0.13883583485770323,0.13883583485770323,8.584010066974502,8.445174232116798,0.24007629278650885,True,True
asymptotic_upper_endpoint,22261182,0.22744911112041502,6.424388107558388,6.424388107558388,7.295700032875923,0.8713119253175352,0.09562296797993478,True,True
asymptotic_upper_endpoint,22261183,0.22744911112041502,0.17624059949443094,0.17624059949443094,4.371839034438076,4.195598434943645,0.24119444386542588,True,True
asymptotic_upper_endpoint,22261184,0.22744911112041502,1.0941889491268157,1.0941889491268157,2.485458686551247,1.3912697374244312,0.18479365291205788,True,True
asymptotic_upper_endpoint,22261185,0.22744911112041502,0.07401097786439914,0.07401097786439914,3.017660765031202,2.943649787166803,0.23621410964920725,True,True
asymptotic_upper_endpoint,22261186,0.22744911112041502,1.2631761506516064,1.2631761506516064,1.3434380065873253,0.08026185593571884,0.1841705288026463,True,True
asymptotic_upper_endpoint,22261187,0.22744911112041502,0.07849680044352714,0.07849680044352714,1.782878760249922,1.704381959806395,0.2173358538564515,True,True
asymptotic_upper_endpoint,22261188,0.22744911112041502,0.03540141279236586,0.03540141279236586,2.22794017582088,2.192538763028514,0.2211459810068144,True,True
asymptotic_upper_endpoint,22261189,0.22744911112041502,0.02819108240000001,0.02819108240000001,1.9367512351032583,1.9085601527032583,0.22141335129723685,True,True
asymptotic_upper_endpoint,22261190,0.22744911112041502,0.1465256543310391,0.1465256543310391,0.41301312206584634,0.26648746773480725,0.24024129226488494,True,True
asymptotic_upper_endpoint,22261191,0.22744911112041502,0.2537977720914064,0.2537977720914064,11.333558893731215,11.079761121639809,0.24616520880901166,True,True
asymptotic_upper_endpoint,22261192,0.22744911112041502,0.029370029233130368,0.029370029233130368,0.6130363281259146,0.5836662988927842,0.22974543486791826,True,True
asymptotic_upper_endpoint,22261193,0.22744911112041502,0.2621795402065258,0.2621795402065258,0.48338661816550726,0.22120707795898148,0.2447702597754071,True,True
asymptotic_upper_endpoint,22261194,0.22744911112041502,0.133708429042529,0.133708429042529,0.2580693450101537,0.12436091596762472,0.24003585053033158,True,True
asymptotic_upper_endpoint,22261195,0.22744911112041502,0.1075873860418981,0.1075873860418981,3.9022057253498947,3.7946183393079966,0.23909128627462967,True,True
asymptotic_upper_endpoint,22261196,0.22744911112041502,0.3242914562878294,0.3242914562878294,7.420355827599115,7.096064371311286,0.20980377930756197,True,True
asymptotic_upper_endpoint,22261197,0.22744911112041502,0.0006466096639723418,0.0006466096639723418,2.5067334022015224,2.50608679253755,0.22834436391791615,True,True
asymptotic_upper_endpoint,22261198,0.22744911112041502,2.0426464292959685,2.0426464292959685,5.666759229406951,3.6241128001109826,0.1730963074689967,True,True
asymptotic_upper_endpoint,22261199,0.22744911112041502,0.39839505605466796,0.39839505605466796,0.9994161299673825,0.6010210739127145,0.20488077043412758,True,True
asymptotic_upper_endpoint,22261200,0.22744911112041502,0.6693564374258454,0.6693564374258454,2.577923118788579,1.9085666813627338,0.2554223527491782,True,True
asymptotic_upper_endpoint,22261201,0.22744911112041502,1.3597949059565142,1.3597949059565142,3.959178237130388,2.5993833311738737,0.263557879703073,True,True
asymptotic_upper_endpoint,22261202,0.22744911112041502,1.6507222502794612,1.6507222502794612,4.964956258705244,3.3142340084257826,0.26950095326199913,True,True
asymptotic_upper_endpoint,22261203,0.22744911112041502,3.3328330375932502,3.3328330375932502,3.5521892895774023,0.21935625198415204,0.15074533192783604,True,True
asymptotic_upper_endpoint,22261204,0.22744911112041502,1.2792061127034862,1.2792061127034862,3.0411948256248262,1.76198871292134,0.2635012012695331,True,True
asymptotic_upper_endpoint,22261205,0.22744911112041502,2.9177414724349626,2.9177414724349626,7.994292186978328,5.076550714543365,0.2773510222361204,True,True
asymptotic_upper_endpoint,22261206,0.22744911112041502,0.6817607648804622,0.6817607648804622,1.753339928528297,1.0715791636478347,0.19759436566921076,True,True
asymptotic_upper_endpoint,22261207,0.22744911112041502,0.039447484216323964,0.039447484216323964,0.2856895328665455,0.24624204865022156,0.22057167161203534,True,True
asymptotic_upper_endpoint,22261208,0.22744911112041502,0.5050922876003145,0.5050922876003145,4.702465964775012,4.1973736771746974,0.25026337801702003,True,True
asymptotic_upper_endpoint,22261209,0.22744911112041502,0.0003323826405736696,0.0003323826405736696,3.3026250579873944,3.3022926753468207,0.228046984079109,True,True
asymptotic_upper_endpoint,22261210,0.22744911112041502,2.6866548739682896,2.6866548739682896,5.1175352434444425,2.430880369476153,0.16118338840899302,True,True
asymptotic_upper_endpoint,22261211,0.22744911112041502,2.1013586427617827,2.1013586427617827,6.114157068459254,4.012798425697471,0.16951834957610618,True,True
asymptotic_upper_endpoint,22261212,0.22744911112041502,3.6699827160001277,3.6699827160001277,10.389798773240793,6.719816057240665,0.2857410968965394,True,True
asymptotic_upper_endpoint,22261213,0.22744911112041502,0.053056228766158675,0.053056228766158675,6.122294288395613,6.069238059629455,0.23526151211615864,True,True
asymptotic_upper_endpoint,22261214,0.22744911112041502,0.07363582867465723,0.07363582867465723,5.6498886558211066,5.576252827146449,0.23693485286676166,True,True
asymptotic_upper_endpoint,22261215,0.22744911112041502,0.0006717270346809912,0.0006717270346809912,6.276388098888913,6.275716371854232,0.226565573449942,True,True
asymptotic_upper_endpoint,22261216,0.22744911112041502,3.71786989260943,3.71786989260943,5.260818174097449,1.542948281488019,0.2895105367449162,True,True
asymptotic_upper_endpoint,22261217,0.22744911112041502,2.658128007900307,2.658128007900307,4.135474493040551,1.4773464851402438,0.27661121295130253,True,True
asymptotic_upper_endpoint,22261218,0.22744911112041502,0.21633036072585332,0.21633036072585332,2.5422859081378446,2.3259555474119913,0.24314215662712732,True,True
asymptotic_upper_endpoint,22261219,0.22744911112041502,0.2772257268049132,0.2772257268049132,3.425666483062616,3.1484407562577026,0.24584681551452586,True,True
asymptotic_upper_endpoint,22261220,0.22744911112041502,0.667257181690297,0.667257181690297,2.343140681377346,1.675883499687049,0.19476139233641576,True,True
asymptotic_upper_endpoint,22261221,0.22744911112041502,3.106151475054091,3.106151475054091,6.489584858171243,3.3834333831171524,0.28347395144407017,True,True
asymptotic_upper_endpoint,22261222,0.22744911112041502,1.228283933821746,1.228283933821746,3.2053274247752936,1.9770434909535477,0.26131647823881016,True,True
asymptotic_upper_endpoint,22261223,0.22744911112041502,0.4871435168134546,0.4871435168134546,2.061485495477607,1.5743419786641526,0.2517713786694742,True,True
asymptotic_upper_endpoint,22261224,0.22744911112041502,0.4605693938759643,0.4605693938759643,3.132004724443296,2.6714353305673315,0.20133273004078264,True,True
asymptotic_upper_endpoint,22261225,0.22744911112041502,1.2205225068091394,1.2205225068091394,3.0723013042526386,1.8517787974434992,0.26357868264590795,True,True
asymptotic_upper_endpoint,22261226,0.22744911112041502,0.9490207686069096,0.9490207686069096,6.424862084006645,5.475841315399736,0.2602166620765638,True,True
asymptotic_upper_endpoint,22261227,0.22744911112041502,0.38841961549472637,0.38841961549472637,0.754267856460223,0.3658482409654966,0.25072439932474977,True,True
asymptotic_upper_endpoint,22261228,0.22744911112041502,0.052513929946183646,0.052513929946183646,1.8319274104471075,1.7794134805009238,0.21925159975814643,True,True
asymptotic_upper_endpoint,22261229,0.22744911112041502,0.7320751541151651,0.7320751541151651,2.8817278910748056,2.1496527369596405,0.1966535231048766,True,True
asymptotic_upper_endpoint,22261230,0.22744911112041502,0.943760972333441,0.943760972333441,1.5537810291219551,0.6100200567885141,0.19099625366923875,True,True
asymptotic_upper_endpoint,22261231,0.22744911112041502,6.7073902562485515,6.7073902562485515,14.266270183167801,7.55887992691925,0.30593447681379726,True,True
asymptotic_upper_endpoint,22261232,0.22744911112041502,0.06997811388515607,0.06997811388515607,1.5421344984370664,1.4721563845519103,0.2367355744119644,True,True
asymptotic_upper_endpoint,22261233,0.22744911112041502,0.033745313904026686,0.033745313904026686,1.135698088656061,1.1019527747520343,0.23396247478156879,True,True
asymptotic_upper_endpoint,22261234,0.22744911112041502,0.08821095428702641,0.08821095428702641,5.592675186018751,5.504464231731725,0.21742336934480533,True,True
asymptotic_upper_endpoint,22261235,0.22744911112041502,0.21798883502205557,0.21798883502205557,3.368450385780115,3.1504615507580596,0.23888768856625134,True,True
asymptotic_upper_endpoint,22261236,0.22744911112041502,0.0022949036418751234,0.0022949036418751234,5.06798488067211,5.065689977030235,0.2290003725311128,True,True
asymptotic_upper_endpoint,22261237,0.22744911112041502,0.00032682078445223084,0.00032682078445223084,4.423622758230016,4.423295937445563,0.22806973288270985,True,True
asymptotic_upper_endpoint,22261238,0.22744911112041502,1.108270082953233,1.108270082953233,1.857675417822627,0.7494053348693939,0.1870851362122113,True,True
asymptotic_upper_endpoint,22261239,0.22744911112041502,0.3259179037172766,0.3259179037172766,5.605513172469646,5.279595268752369,0.24668437246490818,True,True
asymptotic_upper_endpoint,22261240,0.22744911112041502,0.11505203409708575,0.11505203409708575,0.6459299809547596,0.5308779468576739,0.23917803329527196,True,True
asymptotic_upper_endpoint,22261241,0.22744911112041502,1.4205533233998509,1.4205533233998509,5.71426079873699,4.293707475337139,0.1792818434540207,True,True
asymptotic_upper_endpoint,22261242,0.22744911112041502,0.009512709040614964,0.009512709040614964,0.6145740517145075,0.6050613426738926,0.22401702690824846,True,True
asymptotic_upper_endpoint,22261243,0.22744911112041502,0.9068442875178282,0.9068442875178282,2.201453858364663,1.2946095708468346,0.25798608795746486,True,True
asymptotic_upper_endpoint,22261244,0.22744911112041502,0.4282129681167227,0.4282129681167227,0.47461962607723146,0.046406657960508746,0.20632218161276134,True,True
asymptotic_upper_endpoint,22261245,0.22744911112041502,1.0254569198392463,1.0254569198392463,4.20328945382122,3.177832533981974,0.25938268175204265,True,True
asymptotic_upper_endpoint,22261246,0.22744911112041502,0.023709665311069106,0.023709665311069106,3.342130488845285,3.318420823534216,0.22185508890891162,True,True
asymptotic_upper_endpoint,22261247,0.22744911112041502,2.306359144404457,2.306359144404457,6.977549921652582,4.671190777248125,0.2745767088787212,True,True
asymptotic_upper_endpoint,22261248,0.22744911112041502,0.16715339985775346,0.16715339985775346,2.934736389830368,2.7675829899726145,0.24146407194074151,True,True
asymptotic_upper_endpoint,22261249,0.22744911112041502,0.02176770791192606,0.02176770791192606,4.375439093788793,4.353671385876867,0.23244211651818555,True,True
asymptotic_upper_endpoint,22261250,0.22744911112041502,1.6778800635997015e-05,1.6778800635997015e-05,5.174665391676829,5.174648612876193,0.22758591812850387,True,True
asymptotic_upper_endpoint,22261251,0.22744911112041502,0.9255981964961859,0.9255981964961859,3.8174334911569257,2.8918352946607397,0.25953367973342323,True,True
asymptotic_upper_endpoint,22261252,0.22744911112041502,0.38259579361032836,0.38259579361032836,3.844846111948689,3.4622503183383606,0.24814675966910596,True,True
asymptotic_upper_endpoint,22261253,0.22744911112041502,0.18637578447508424,0.18637578447508424,0.45150002730956873,0.2651242428344845,0.21215509562471205,True,True
asymptotic_upper_endpoint,22261254,0.22744911112041502,0.00020164039829406732,0.00020164039829406732,5.257057721540643,5.256856081142349,0.22797163434664458,True,True
asymptotic_upper_endpoint,22261255,0.22744911112041502,0.012418068014624195,0.012418068014624195,0.7558836326939823,0.7434655646793581,0.23148475123243767,True,True
asymptotic_upper_endpoint,22261256,0.22744911112041502,0.08150812068051305,0.08150812068051305,6.495707068492747,6.414198947812234,0.21622189378249237,True,True
asymptotic_upper_endpoint,22261257,0.22744911112041502,0.02488669961658352,0.02488669961658352,1.5696027263724477,1.5447160267558642,0.23306546288612442,True,True
asymptotic_upper_endpoint,22261258,0.22744911112041502,0.661182242464446,0.661182242464446,3.5831044701257646,2.9219222276613186,0.1981213575473622,True,True
asymptotic_upper_endpoint,22261259,0.22744911112041502,0.19163664541903236,0.19163664541903236,3.822835946291446,3.6311993008724137,0.24186786930013376,True,True
asymptotic_upper_endpoint,22261260,0.22744911112041502,0.013642081345440094,0.013642081345440094,2.06591165073108,2.05226956938564,0.2313773740276427,True,True
asymptotic_upper_endpoint,22261261,0.22744911112041502,0.13986222074758103,0.13986222074758103,7.987733302230366,7.847871081482785,0.21458099902681219,True,True
asymptotic_upper_endpoint,22261262,0.22744911112041502,0.28198850379795837,0.28198850379795837,1.9030662250413055,1.6210777212433471,0.2449923901245108,True,True
asymptotic_upper_endpoint,22261263,0.22744911112041502,0.007623206438640562,0.007623206438640562,1.663744732111394,1.6561215256727535,0.22440551169744782,True,True
asymptotic_upper_endpoint,22261264,0.22744911112041502,2.2735268800350776,2.2735268800350776,5.851812595826639,3.5782857157915617,0.28085411861834547,True,True
asymptotic_upper_endpoint,22261265,0.22744911112041502,0.1797053301312439,0.1797053301312439,1.9176924027513667,1.7379870726201228,0.24145219389578731,True,True
asymptotic_upper_endpoint,22261266,0.22744911112041502,0.43370735824869944,0.43370735824869944,0.632062362298908,0.19835500405020856,0.20413099586948283,True,True
asymptotic_upper_endpoint,22261267,0.22744911112041502,0.0960640799756387,0.0960640799756387,1.9991836399759122,1.9031195600002735,0.2382059968715684,True,True
asymptotic_upper_endpoint,22261268,0.22744911112041502,0.7886326823259693,0.7886326823259693,3.5068613617810263,2.718228679455057,0.19446468325795596,True,True
asymptotic_upper_endpoint,22261269,0.22744911112041502,1.5081182560444883,1.5081182560444883,2.642655543896327,1.1345372878518387,0.17815364468280034,True,True
asymptotic_upper_endpoint,22261270,0.22744911112041502,0.31591150809754176,0.31591150809754176,1.3014884591367368,0.9855769510391951,0.24711595652732662,True,True
asymptotic_upper_endpoint,22261271,0.22744911112041502,3.023305952358661,3.023305952358661,5.252957970277322,2.229652017918661,0.28357544122587425,True,True
asymptotic_upper_endpoint,22261272,0.22744911112041502,0.21688473317796397,0.21688473317796397,2.031641037105882,1.814756303927918,0.24111639037449506,True,True
asymptotic_upper_endpoint,22261273,0.22744911112041502,13.5792080476167,13.5792080476167,14.777818648598705,1.198610600982005,0.06170858670207559,True,True
asymptotic_upper_endpoint,22261274,0.22744911112041502,0.5803125826794597,0.5803125826794597,2.3873961374716433,1.8070835547921835,0.1978273029878582,True,True
asymptotic_upper_endpoint,22261275,0.22744911112041502,1.7531315761949537,1.7531315761949537,7.294365844357147,5.541234268162193,0.18606481509997497,True,True
asymptotic_upper_endpoint,22261276,0.22744911112041502,2.0937812253937147,2.0937812253937147,2.2578789845180793,0.1640977591243645,0.1711026610939415,True,True
asymptotic_upper_endpoint,22261277,0.22744911112041502,2.9910736332587655,2.9910736332587655,8.838113653530211,5.847040020271446,0.15687344683926832,True,True
asymptotic_upper_endpoint,22261278,0.22744911112041502,1.0183370267900393,1.0183370267900393,4.599914447201388,3.5815774204113486,0.2600710385035469,True,True
asymptotic_upper_endpoint,22261279,0.22744911112041502,0.0758276307684298,0.0758276307684298,6.066555333168288,5.990727702399858,0.21704414513066875,True,True
asymptotic_upper_endpoint,22261280,0.22744911112041502,0.4971915894500727,0.4971915894500727,4.821745364278336,4.324553774828264,0.25153872980575537,True,True
asymptotic_upper_endpoint,22261281,0.22744911112041502,0.03405038245328562,0.03405038245328562,5.127300581632576,5.09325019917929,0.2337624332588351,True,True
asymptotic_upper_endpoint,22261282,0.22744911112041502,0.07655537564896353,0.07655537564896353,0.9376547604877418,0.8610993848387782,0.21752687417199768,True,True
asymptotic_upper_endpoint,22261283,0.22744911112041502,0.031340780998848405,0.031340780998848405,2.1620080075316093,2.130667226532761,0.2210191985505064,True,True
asymptotic_upper_endpoint,22261284,0.22744911112041502,0.1842891886227065,0.1842891886227065,5.5039679367687295,5.319678748146023,0.21280472881558465,True,True
asymptotic_upper_endpoint,22261285,0.22744911112041502,1.23733431674364,1.23733431674364,4.670456913307394,3.433122596563754,0.18588275197128318,True,True
asymptotic_upper_endpoint,22261286,0.22744911112041502,1.3503441347099443,1.3503441347099443,4.274500311580633,2.9241561768706887,0.18209542758361358,True,True
asymptotic_upper_endpoint,22261287,0.22744911112041502,0.03596667066209225,0.03596667066209225,3.7582014868988654,3.722234816236773,0.2340439995536711,True,True
asymptotic_upper_endpoint,22261288,0.22744911112041502,0.754287923731485,0.754287923731485,1.9295348795287457,1.1752469557972607,0.19532185410225675,True,True
asymptotic_upper_endpoint,22261289,0.22744911112041502,0.597324256387401,0.597324256387401,2.889729156435862,2.292404900048461,0.19910173384526653,True,True
asymptotic_upper_endpoint,22261290,0.22744911112041502,0.03609367747139025,0.03609367747139025,2.203086838959737,2.166993161488347,0.22120310812953395,True,True
asymptotic_upper_endpoint,22261291,0.22744911112041502,0.1860680765750753,0.1860680765750753,3.522785015010482,3.3367169384354067,0.21253109569233203,True,True
asymptotic_upper_endpoint,22261292,0.22744911112041502,0.0037655439283872383,0.0037655439283872383,3.2579952115056923,3.254229667577305,0.22528349698550612,True,True
asymptotic_upper_endpoint,22261293,0.22744911112041502,0.6130051493439312,0.6130051493439312,2.800436885736245,2.187431736392314,0.19803430987195245,True,True
asymptotic_upper_endpoint,22261294,0.22744911112041502,1.5982192026980684,1.5982192026980684,3.6958236117223118,2.0976044090242434,0.17869418609205753,True,True
asymptotic_upper_endpoint,22261295,0.22744911112041502,0.40166937465354025,0.40166937465354025,4.1413530370268745,3.7396836623733343,0.24833031997520819,True,True
asymptotic_upper_endpoint,22261296,0.22744911112041502,0.19008188233964018,0.19008188233964018,2.4752941978926777,2.2852123155530375,0.21288524224551464,True,True
asymptotic_upper_endpoint,22261297,0.22744911112041502,1.2096382659977651,1.2096382659977651,5.853902669089083,4.644264403091318,0.2621586846316979,True,True
asymptotic_upper_endpoint,22261298,0.22744911112041502,0.5798939139815451,0.5798939139815451,1.7239148451754125,1.1440209311938674,0.19938455038597858,True,True
asymptotic_upper_endpoint,22261299,0.22744911112041502,0.008814830304880394,0.008814830304880394,0.8902314357332306,0.8814166054283502,0.224075849788364,True,True
asymptotic_upper_endpoint,22261300,0.22744911112041502,0.09198578131008306,0.09198578131008306,3.4669701352787357,3.3749843539686526,0.2166088883284131,True,True
asymptotic_upper_endpoint,22261301,0.22744911112041502,3.2103348140163765,3.2103348140163765,5.2222786731978985,2.011943859181522,0.15863102916871435,True,True
asymptotic_upper_endpoint,22261302,0.22744911112041502,0.08297013316640633,0.08297013316640633,1.6482788440993204,1.565308710932914,0.21661364377988135,True,True
asymptotic_upper_endpoint,22261303,0.22744911112041502,0.11119339279628715,0.11119339279628715,3.1640354759434697,3.0528420831471825,0.21663492652120656,True,True
asymptotic_upper_endpoint,22261304,0.22744911112041502,0.4361246706419557,0.4361246706419557,7.910346034839595,7.474221364197639,0.25016949785943843,True,True
asymptotic_upper_endpoint,22261305,0.22744911112041502,0.26069825820229786,0.26069825820229786,2.106593101549776,1.845894843347478,0.24431752856002031,True,True
asymptotic_upper_endpoint,22261306,0.22744911112041502,0.0009175428027354826,0.0009175428027354826,8.620859252213702,8.619941709410966,0.22644001854025253,True,True
asymptotic_upper_endpoint,22261307,0.22744911112041502,1.4275476235334716,1.4275476235334716,3.689223715201299,2.2616760916678276,0.2659046720977949,True,True
asymptotic_upper_endpoint,22261308,0.22744911112041502,0.1379635597261165,0.1379635597261165,0.6178872947278318,0.47992373500171526,0.21356979113538407,True,True
asymptotic_upper_endpoint,22261309,0.22744911112041502,0.0050245084089617364,0.0050245084089617364,1.2426882904931502,1.2376637820841885,0.2249470197261897,True,True
asymptotic_upper_endpoint,22261310,0.22744911112041502,0.09642718234937453,0.09642718234937453,3.3822586906666445,3.28583150831727,0.21612208614408068,True,True
asymptotic_upper_endpoint,22261311,0.22744911112041502,0.5111501955922788,0.5111501955922788,2.330383216905057,1.819233021312778,0.20110636081606956,True,True
asymptotic_upper_endpoint,22261312,0.22744911112041502,1.0756051529120683,1.0756051529120683,6.871510414664518,5.795905261752449,0.18879216566064472,True,True
asymptotic_upper_endpoint,22261313,0.22744911112041502,0.1043963618227206,0.1043963618227206,3.833327353333654,3.7289309915109334,0.21667518321153748,True,True
asymptotic_upper_endpoint,22261314,0.22744911112041502,0.7384455242329184,0.7384455242329184,3.0204192286558547,2.2819737044229362,0.25555350513919856,True,True
asymptotic_upper_endpoint,22261315,0.22744911112041502,1.8099301480308227,1.8099301480308227,5.887831386770319,4.077901238739496,0.26852050888307666,True,True
asymptotic_upper_endpoint,22261316,0.22744911112041502,0.2945976695852255,0.2945976695852255,3.651189693489342,3.3565920239041165,0.20866529113548954,True,True
asymptotic_upper_endpoint,22261317,0.22744911112041502,0.3665246801716959,0.3665246801716959,5.007996321864872,4.641471641693176,0.20534326938409153,True,True
asymptotic_upper_endpoint,22261318,0.22744911112041502,2.101689558003023,2.101689558003023,6.226445620149836,4.124756062146814,0.16721845966294344,True,True
asymptotic_upper_endpoint,22261319,0.22744911112041502,0.019145637400368454,0.019145637400368454,3.196792560155377,3.1776469227550086,0.22321527322005438,True,True
asymptotic_upper_endpoint,22261320,0.22744911112041502,0.16227360231997823,0.16227360231997823,2.347853106073602,2.185579503753624,0.21308511453178974,True,True
asymptotic_upper_endpoint,22261321,0.22744911112041502,1.775533413051523,1.775533413051523,3.392698607071,1.617165194019477,0.27074415434954185,True,True
asymptotic_upper_endpoint,22261322,0.22744911112041502,0.03932585179297465,0.03932585179297465,1.6731483049367437,1.633822453143769,0.23448096274781932,True,True
asymptotic_upper_endpoint,22261323,0.22744911112041502,0.8836075871912699,0.8836075871912699,2.300954805522499,1.417347218331229,0.2581402362860487,True,True
asymptotic_upper_endpoint,22261324,0.22744911112041502,1.2268031113385254,1.2268031113385254,4.701944112588608,3.4751410012500825,0.26355148242413806,True,True
asymptotic_upper_endpoint,22261325,0.22744911112041502,1.13286946294487,1.13286946294487,2.432321362229853,1.2994518992849833,0.1827064937542502,True,True
asymptotic_upper_endpoint,22261326,0.22744911112041502,0.8314773028752445,0.8314773028752445,4.943391551847531,4.111914248972287,0.2577196065900413,True,True
asymptotic_upper_endpoint,22261327,0.22744911112041502,0.01668241021274275,0.01668241021274275,3.397601216081149,3.380918805868406,0.22318768615714132,True,True
asymptotic_upper_endpoint,22261328,0.22744911112041502,0.9374581297346536,0.9374581297346536,2.12790802052975,1.1904498907950964,0.25859346742976097,True,True
asymptotic_upper_endpoint,22261329,0.22744911112041502,0.06220587963846391,0.06220587963846391,3.764993998423063,3.702788118784599,0.23579692799434757,True,True
asymptotic_upper_endpoint,22261330,0.22744911112041502,0.5622935369683179,0.5622935369683179,0.7730901453191219,0.21079660835080408,0.25159005916159405,True,True
asymptotic_upper_endpoint,22261331,0.22744911112041502,1.4598742869440549,1.4598742869440549,2.234133297478486,0.7742590105344315,0.18173682635615587,True,True
asymptotic_upper_endpoint,22261332,0.22744911112041502,0.13620072109136672,0.13620072109136672,6.1382357721678265,6.00203505107646,0.24059929098488256,True,True
asymptotic_upper_endpoint,22261333,0.22744911112041502,0.00046931108841619107,0.00046931108841619107,2.669313217053894,2.6688439059654776,0.2281825741627071,True,True
asymptotic_upper_endpoint,22261334,0.22744911112041502,0.29968718287735197,0.29968718287735197,3.4440551979222382,3.1443680150448863,0.246205566046168,True,True
asymptotic_upper_endpoint,22261335,0.22744911112041502,0.5490871912172781,0.5490871912172781,3.109228892161994,2.560141700944716,0.25131730912218486,True,True
asymptotic_upper_endpoint,22261336,0.22744911112041502,0.0141043271463559,0.0141043271463559,6.189271881977974,6.175167554831618,0.2317279562270375,True,True
asymptotic_upper_endpoint,22261337,0.22744911112041502,0.1384906679368596,0.1384906679368596,1.3835462554463327,1.245055587509473,0.2398770463679636,True,True
asymptotic_upper_endpoint,22261338,0.22744911112041502,5.027458115329097,5.027458115329097,10.17912551412222,5.151667398793123,0.2944851292183195,True,True
asymptotic_upper_endpoint,22261339,0.22744911112041502,0.8515637760871124,0.8515637760871124,3.903206859998063,3.0516430839109505,0.18948211898267564,True,True
asymptotic_upper_endpoint,22261340,0.22744911112041502,1.8903326419213595,1.8903326419213595,6.685190591703334,4.794857949781974,0.26998451727955153,True,True
asymptotic_upper_endpoint,22261341,0.22744911112041502,0.20820389269819017,0.20820389269819017,9.92666422295024,9.71846033025205,0.21182758974708912,True,True
asymptotic_upper_endpoint,22261342,0.22744911112041502,0.2190302782457123,0.2190302782457123,1.3863773188100654,1.1673470405643531,0.21003684120523475,True,True
asymptotic_upper_endpoint,22261343,0.22744911112041502,0.27607498455904067,0.27607498455904067,2.094572995671344,1.8184980111123032,0.24529047744872964,True,True
asymptotic_upper_endpoint,22261344,0.22744911112041502,1.3686546928834227,1.3686546928834227,3.260789340417965,1.8921346475345422,0.26570286188896497,True,True
asymptotic_upper_endpoint,22261345,0.22744911112041502,0.31889863597871093,0.31889863597871093,3.995873324696261,3.67697468871755,0.2470164044023731,True,True
asymptotic_upper_endpoint,22261346,0.22744911112041502,0.46239615725602157,0.46239615725602157,2.2521764551264734,1.7897802978704518,0.20353661449434082,True,True
asymptotic_upper_endpoint,22261347,0.22744911112041502,0.25908402217326243,0.25908402217326243,2.7466598096552013,2.487575787481939,0.24524794429721578,True,True
asymptotic_upper_endpoint,22261348,0.22744911112041502,4.288530669824766,4.288530669824766,5.023827764296384,0.7352970944716177,0.13719792609994813,True,True
asymptotic_upper_endpoint,22261349,0.22744911112041502,0.0007845234366552489,0.0007845234366552489,3.4332797740964995,3.4324952506598443,0.22644968568530424,True,True
asymptotic_upper_endpoint,22261350,0.22744911112041502,1.0889672627828144,1.0889672627828144,5.500794425327161,4.411827162544347,0.1885308578005036,True,True
asymptotic_upper_endpoint,22261351,0.22744911112041502,1.5636152845576499,1.5636152845576499,8.639107193408053,7.075491908850403,0.18159991138451792,True,True
asymptotic_upper_endpoint,22261352,0.22744911112041502,0.19785353233967706,0.19785353233967706,2.1811434030639574,1.9832898707242803,0.2407574835564023,True,True
asymptotic_upper_endpoint,22261353,0.22744911112041502,2.074655629921473,2.074655629921473,4.358794295845387,2.284138665923914,0.17202435236974564,True,True
asymptotic_upper_endpoint,22261354,0.22744911112041502,4.803766455491528,4.803766455491528,5.38443959892706,0.5806731434355324,0.1317516623857236,True,True
asymptotic_upper_endpoint,22261355,0.22744911112041502,1.9707854837110579,1.9707854837110579,2.2439084554126665,0.27312297170160865,0.16784223916437216,True,True
asymptotic_upper_endpoint,22261356,0.22744911112041502,0.3966069914815753,0.3966069914815753,4.3721890324310895,3.975582040949514,0.24779030241243055,True,True
asymptotic_upper_endpoint,22261357,0.22744911112041502,3.639912263838813,3.639912263838813,6.000266105325285,2.3603538414864724,0.1529789196873506,True,True
asymptotic_upper_endpoint,22261358,0.22744911112041502,1.6007938704812559,1.6007938704812559,2.392880911872596,0.7920870413913401,0.26668080677706774,True,True
asymptotic_upper_endpoint,22261359,0.22744911112041502,0.3518236407467983,0.3518236407467983,2.2642530873850166,1.9124294466382183,0.20467899156871694,True,True
asymptotic_upper_endpoint,22261360,0.22744911112041502,1.8583945988315178,1.8583945988315178,3.106000373644238,1.2476057748127203,0.17829534826852125,True,True
asymptotic_upper_endpoint,22261361,0.22744911112041502,7.416077698829682e-06,7.416077698829682e-06,0.5531740811850544,0.5531666651073556,0.22735047516506376,True,True
asymptotic_upper_endpoint,22261362,0.22744911112041502,0.2670581847986324,0.2670581847986324,2.6314197390457594,2.364361554247127,0.24531207908941238,True,True
asymptotic_upper_endpoint,22261363,0.22744911112041502,1.376508354483776,1.376508354483776,6.131295438500408,4.754787084016632,0.2654852487676922,True,True
asymptotic_upper_endpoint,22261364,0.22744911112041502,3.0199278411302544e-05,3.0199278411302544e-05,7.370246165010357,7.370215965731946,0.227216099650211,True,True
asymptotic_upper_endpoint,22261365,0.22744911112041502,3.350378172910979,3.350378172910979,9.698283000130985,6.347904827220006,0.28405887697879795,True,True
asymptotic_upper_endpoint,22261366,0.22744911112041502,1.1208301830434864,1.1208301830434864,4.208300728701959,3.0874705456584723,0.18685896356448023,True,True
asymptotic_upper_endpoint,22261367,0.22744911112041502,0.42788634039259826,0.42788634039259826,0.6190606247172793,0.19117428432468103,0.25171482655169314,True,True
asymptotic_upper_endpoint,22261368,0.22744911112041502,0.4182001774702897,0.4182001774702897,3.2565317180372118,2.838331540566922,0.2498627320540224,True,True
asymptotic_upper_endpoint,22261369,0.22744911112041502,1.9246466119326417,1.9246466119326417,3.319726083186883,1.3950794712542411,0.1755643614616745,True,True
asymptotic_upper_endpoint,22261370,0.22744911112041502,0.8108462397158294,0.8108462397158294,2.65400724851172,1.8431610087958907,0.19425833760700753,True,True
asymptotic_upper_endpoint,22261371,0.22744911112041502,0.050069559318990375,0.050069559318990375,1.2736586561861012,1.2235890968671108,0.21953364773523953,True,True
asymptotic_upper_endpoint,22261372,0.22744911112041502,0.1502951414835474,0.1502951414835474,2.7401329507828387,2.5898378092992913,0.2406089513445187,True,True
asymptotic_upper_endpoint,22261373,0.22744911112041502,0.9910879618136619,0.9910879618136619,5.3370434405391105,4.345955478725449,0.18979166615281648,True,True
asymptotic_upper_endpoint,22261374,0.22744911112041502,5.039907068062698,5.039907068062698,7.613509102881442,2.573602034818744,0.13299454884806963,True,True
asymptotic_upper_endpoint,22261375,0.22744911112041502,1.3902323745298366,1.3902323745298366,3.1846302006058878,1.7943978260760511,0.182292688937238,True,True
asymptotic_upper_endpoint,22261376,0.22744911112041502,0.2744966240597808,0.2744966240597808,2.1505477562808935,1.8760511322211126,0.20814288949493162,True,True
asymptotic_upper_endpoint,22261377,0.22744911112041502,0.1209533422470166,0.1209533422470166,4.141813352557738,4.020860010310721,0.23933290824657677,True,True
asymptotic_upper_endpoint,22261378,0.22744911112041502,0.19221795510504824,0.19221795510504824,2.307134775464397,2.114916820359349,0.21210151482251405,True,True
asymptotic_upper_endpoint,22261379,0.22744911112041502,0.04162806972810218,0.04162806972810218,1.6151063361901024,1.5734782664620002,0.22003809418261341,True,True
asymptotic_upper_endpoint,22261380,0.22744911112041502,0.04718779861223954,0.04718779861223954,4.761260244014049,4.7140724454018095,0.23474612213953153,True,True
asymptotic_upper_endpoint,22261381,0.22744911112041502,2.2876176339590764,2.2876176339590764,11.492481408714525,9.204863774755449,0.16248947507695627,True,True
asymptotic_upper_endpoint,22261382,0.22744911112041502,0.09717349438037859,0.09717349438037859,1.3842868617492043,1.2871133673688258,0.2162555168098794,True,True
asymptotic_upper_endpoint,22261383,0.22744911112041502,0.34164837539483983,0.34164837539483983,4.585901789785945,4.244253414391105,0.2073674201543176,True,True
asymptotic_upper_endpoint,22261384,0.22744911112041502,2.726763883070266,2.726763883070266,8.753279229373227,6.026515346302961,0.15958773617360578,True,True
asymptotic_upper_endpoint,22261385,0.22744911112041502,1.9178345543443633,1.9178345543443633,4.384149455510136,2.466314901165773,0.2730468108492861,True,True
asymptotic_upper_endpoint,22261386,0.22744911112041502,1.5441274240256226,1.5441274240256226,3.991583747515964,2.4474563234903415,0.17643508548620523,True,True
asymptotic_upper_endpoint,22261387,0.22744911112041502,1.3409110545229974,1.3409110545229974,3.755998268899552,2.4150872143765545,0.2623946620302487,True,True
asymptotic_upper_endpoint,22261388,0.22744911112041502,0.0706597106995881,0.0706597106995881,3.812918888829369,3.742259178129781,0.23692938108783776,True,True
asymptotic_upper_endpoint,22261389,0.22744911112041502,0.02525748399129024,0.02525748399129024,0.768647332850978,0.7433898488596877,0.22184095162489847,True,True
asymptotic_upper_endpoint,22261390,0.22744911112041502,0.5719506365936795,0.5719506365936795,2.473348076913144,1.9013974403194644,0.1988032371516461,True,True
asymptotic_upper_endpoint,22261391,0.22744911112041502,0.012641496072936853,0.012641496072936853,6.467787943607282,6.455146447534345,0.22365247969364566,True,True
asymptotic_upper_endpoint,22261392,0.22744911112041502,0.04202652621704128,0.04202652621704128,0.7529436679932443,0.710917141776203,0.2344297524166191,True,True
asymptotic_upper_endpoint,22261393,0.22744911112041502,0.5424253482348664,0.5424253482348664,2.859662062527699,2.3172367142928327,0.19425837092437234,True,True
asymptotic_upper_endpoint,22261394,0.22744911112041502,0.11754690449108107,0.11754690449108107,0.9925318123212687,0.8749849078301877,0.2373812698840659,True,True
asymptotic_upper_endpoint,22261395,0.22744911112041502,0.16538395268787065,0.16538395268787065,3.365916983926926,3.2005330312390554,0.21342615560548064,True,True
asymptotic_upper_endpoint,22261396,0.22744911112041502,3.070499491052541,3.070499491052541,3.2655987593409663,0.19509926828842528,0.15722664768101527,True,True
asymptotic_upper_endpoint,22261397,0.22744911112041502,5.0759646893426,5.0759646893426,10.792914512824337,5.7169498234817375,0.29737244094435517,True,True
asymptotic_upper_endpoint,22261398,0.22744911112041502,1.052158836125415,1.052158836125415,3.875883674635794,2.823724838510379,0.26066561181474085,True,True
asymptotic_upper_endpoint,22261399,0.22744911112041502,0.1190515536414174,0.1190515536414174,3.5073111149838114,3.388259561342394,0.21518092769559108,True,True
asymptotic_upper_endpoint,22261400,0.22744911112041502,0.03766219367342449,0.03766219367342449,3.3564047852452226,3.318742591571798,0.2342509558698329,True,True
asymptotic_upper_endpoint,22261401,0.22744911112041502,1.5530896564447136,1.5530896564447136,5.997711103144415,4.444621446699701,0.17806133271570046,True,True
asymptotic_upper_endpoint,22261402,0.22744911112041502,0.06650349378553244,0.06650349378553244,3.2680593099857704,3.201555816200238,0.2184857592326227,True,True
asymptotic_upper_endpoint,22261403,0.22744911112041502,0.6256382564146075,0.6256382564146075,1.8472284969727655,1.221590240558158,0.1988104310033871,True,True
asymptotic_upper_endpoint,22261404,0.22744911112041502,2.4673386497567154,2.4673386497567154,4.427132033358655,1.9597933836019394,0.17363338499245495,True,True
asymptotic_upper_endpoint,22261405,0.22744911112041502,0.1944346216085604,0.1944346216085604,2.34451579931189,2.1500811777033295,0.24244440077283383,True,True
asymptotic_upper_endpoint,22261406,0.22744911112041502,0.7364055304878606,0.7364055304878606,1.1644133323711958,0.4280078018833352,0.25511216500231243,True,True
asymptotic_upper_endpoint,22261407,0.22744911112041502,0.001688360509414455,0.001688360509414455,1.5810981013294407,1.5794097408200263,0.22603118525774643,True,True
asymptotic_upper_endpoint,22261408,0.22744911112041502,1.2828683004784125e-08,1.2828683004784125e-08,3.570909694506152,3.570909681677469,0.227452246029597,True,True
asymptotic_upper_endpoint,22261409,0.22744911112041502,2.0367731113683822,2.0367731113683822,4.559356061219068,2.522582949850686,0.27339440555175076,True,True
asymptotic_upper_endpoint,22261410,0.22744911112041502,2.7444254320375085,2.7444254320375085,9.408559140447425,6.664133708409916,0.2835945217604854,True,True
asymptotic_upper_endpoint,22261411,0.22744911112041502,0.36828749216262313,0.36828749216262313,6.375583427591227,6.007295935428604,0.24762292165832195,True,True
asymptotic_upper_endpoint,22261412,0.22744911112041502,1.49587043390988,1.49587043390988,3.5083673902744055,2.0124969563645254,0.26697418888521196,True,True
asymptotic_upper_endpoint,22261413,0.22744911112041502,0.3312330898722955,0.3312330898722955,5.638861361001814,5.307628271129518,0.24719841368822276,True,True
asymptotic_upper_endpoint,22261414,0.22744911112041502,1.3186938234663685,1.3186938234663685,10.027449666600628,8.70875584313426,0.1836985594445756,True,True
asymptotic_upper_endpoint,22261415,0.22744911112041502,0.6018334580917575,0.6018334580917575,8.794671023484764,8.192837565393006,0.1992698458014407,True,True
asymptotic_upper_endpoint,22261416,0.22744911112041502,1.2172054688050142,1.2172054688050142,5.991956793328171,4.774751324523157,0.2634498920506578,True,True
asymptotic_upper_endpoint,22261417,0.22744911112041502,0.03545808285144114,0.03545808285144114,0.8004992501536433,0.7650411673022022,0.22995488019042012,True,True
asymptotic_upper_endpoint,22261418,0.22744911112041502,0.35518130407424886,0.35518130407424886,1.3732848900986396,1.0181035860243908,0.20642597076935648,True,True
asymptotic_upper_endpoint,22261419,0.22744911112041502,1.1636296515463962,1.1636296515463962,3.3143295720010846,2.1506999204546884,0.18771537416909084,True,True
asymptotic_upper_endpoint,22261420,0.22744911112041502,0.5511167092018159,0.5511167092018159,2.689199325069149,2.138082615867333,0.25226634148529753,True,True
asymptotic_upper_endpoint,22261421,0.22744911112041502,0.9610893781630017,0.9610893781630017,3.7303579607894655,2.769268582626464,0.19410961484662617,True,True
asymptotic_upper_endpoint,22261422,0.22744911112041502,4.4245422647684265,4.4245422647684265,8.38690593884165,3.962363674073224,0.2926590833961564,True,True
asymptotic_upper_endpoint,22261423,0.22744911112041502,0.4534595065993523,0.4534595065993523,4.481274448355501,4.027814941756149,0.20169931858486168,True,True
asymptotic_upper_endpoint,22261424,0.22744911112041502,5.802225930917841,5.802225930917841,9.693031153846572,3.8908052229287313,0.30426996609672413,True,True
asymptotic_upper_endpoint,22261425,0.22744911112041502,0.9337610692110427,0.9337610692110427,1.412602727630934,0.4788416584198913,0.2551943953233195,True,True
asymptotic_upper_endpoint,22261426,0.22744911112041502,1.2825514627310968,1.2825514627310968,8.639862128971728,7.357310666240632,0.18342624894702753,True,True
asymptotic_upper_endpoint,22261427,0.22744911112041502,3.4128230537374575,3.4128230537374575,5.47057528126135,2.057752227523893,0.1491775015760581,True,True
asymptotic_upper_endpoint,22261428,0.22744911112041502,0.011653209412988419,0.011653209412988419,0.2391857717850818,0.22753256237209338,0.23121498219865572,True,True
asymptotic_upper_endpoint,22261429,0.22744911112041502,0.15687328427919756,0.15687328427919756,2.3617764051707586,2.204903120891561,0.21252114568693595,True,True
asymptotic_upper_endpoint,22261430,0.22744911112041502,0.05801361991378684,0.05801361991378684,3.0669283563938343,3.0089147364800475,0.23543939947145232,True,True
asymptotic_upper_endpoint,22261431,0.22744911112041502,1.3939440092809239,1.3939440092809239,7.458483450377075,6.0645394410961515,0.1811005785893289,True,True
asymptotic_upper_endpoint,22261432,0.22744911112041502,3.4725564575576877,3.4725564575576877,4.960817970722893,1.4882615131652048,0.2827769215159355,True,True
asymptotic_upper_endpoint,22261433,0.22744911112041502,0.20452708603697367,0.20452708603697367,2.3874363641155334,2.1829092780785597,0.2138350501316136,True,True
asymptotic_upper_endpoint,22261434,0.22744911112041502,0.4179307278967497,0.4179307278967497,1.8343048382487477,1.416374110351998,0.20505010903219623,True,True
asymptotic_upper_endpoint,22261435,0.22744911112041502,0.009189960591627355,0.009189960591627355,0.8621112214653994,0.8529212608737721,0.2305134113748767,True,True
asymptotic_upper_endpoint,22261436,0.22744911112041502,0.021637634080767132,0.021637634080767132,3.6407223912528055,3.6190847571720384,0.22222125879775598,True,True
asymptotic_upper_endpoint,22261437,0.22744911112041502,2.002520051511918,2.002520051511918,6.266529977683673,4.264009926171755,0.27292557813615737,True,True
asymptotic_upper_endpoint,22261438,0.22744911112041502,0.1813814986214357,0.1813814986214357,2.716638575506725,2.5352570768852893,0.2122781178886667,True,True
asymptotic_upper_endpoint,22261439,0.22744911112041502,0.21139487577867389,0.21139487577867389,3.3725691558176765,3.1611742800390026,0.21029735765942195,True,True
asymptotic_upper_endpoint,22261440,0.22744911112041502,0.04626882943146793,0.04626882943146793,3.7929240722628164,3.7466552428313484,0.23504440331102275,True,True
asymptotic_upper_endpoint,22261441,0.22744911112041502,5.2146645142589945,5.2146645142589945,11.616364897008957,6.401700382749962,0.2961430777808095,True,True
asymptotic_upper_endpoint,22261442,0.22744911112041502,2.868342002731966,2.868342002731966,5.072868490865372,2.204526488133406,0.15968915343928558,True,True
asymptotic_upper_endpoint,22261443,0.22744911112041502,0.1561406411186712,0.1561406411186712,2.516544543234799,2.360403902116128,0.24127329759353855,True,True
asymptotic_upper_endpoint,22261444,0.22744911112041502,0.17613214247903475,0.17613214247903475,2.249968321698156,2.0738361792191213,0.21158618884717179,True,True
asymptotic_upper_endpoint,22261445,0.22744911112041502,0.00039822339330264356,0.00039822339330264356,1.3575250462972117,1.357126822903909,0.22809029105713133,True,True
asymptotic_upper_endpoint,22261446,0.22744911112041502,0.026258192548048953,0.026258192548048953,9.194858915682921,9.168600723134873,0.2220447461949793,True,True
asymptotic_upper_endpoint,22261447,0.22744911112041502,2.526742113317937e-05,2.526742113317937e-05,4.020983161634559,4.020957894213426,0.2276314611311976,True,True
asymptotic_upper_endpoint,22261448,0.22744911112041502,0.930239806743796,0.930239806743796,3.418396459769771,2.488156653025975,0.19055082232401663,True,True
asymptotic_upper_endpoint,22261449,0.22744911112041502,0.7034731389697875,0.7034731389697875,8.39881825043094,7.695345111461153,0.25430091120828935,True,True
asymptotic_upper_endpoint,22261450,0.22744911112041502,0.025874084776482675,0.025874084776482675,4.646846838202572,4.62097275342609,0.23314990085356213,True,True
asymptotic_upper_endpoint,22261451,0.22744911112041502,0.4416457518351593,0.4416457518351593,1.443419909749864,1.0017741579147046,0.2024107091305444,True,True
asymptotic_upper_endpoint,22261452,0.22744911112041502,0.005183483349289197,0.005183483349289197,7.006013894217443,7.000830410868153,0.22487181509222953,True,True
asymptotic_upper_endpoint,22261453,0.22744911112041502,4.459112408523149,4.459112408523149,4.685551195248871,0.2264387867257216,0.10286136740830643,True,True
asymptotic_upper_endpoint,22261454,0.22744911112041502,1.0306662385311607,1.0306662385311607,3.52048112789223,2.489814889361069,0.18680720923693678,True,True
asymptotic_upper_endpoint,22261455,0.22744911112041502,0.05428152150374066,0.05428152150374066,2.6421001290078547,2.587818607504114,0.21927154846678376,True,True
asymptotic_upper_endpoint,22261456,0.22744911112041502,4.354447980618364,4.354447980618364,6.163680406436153,1.8092324258177883,0.2894800568529424,True,True
asymptotic_upper_endpoint,22261457,0.22744911112041502,0.28940268391743373,0.28940268391743373,3.4060235015400613,3.1166208176226275,0.20789225502693143,True,True
asymptotic_upper_endpoint,22261458,0.22744911112041502,0.07582543944068654,0.07582543944068654,10.719888570947044,10.644063131506357,0.21735608360866884,True,True
asymptotic_upper_endpoint,22261459,0.22744911112041502,0.4802980386438976,0.4802980386438976,0.8684645812263063,0.38816654258240874,0.24965676876950485,True,True
asymptotic_upper_endpoint,22261460,0.22744911112041502,0.003332343401952542,0.003332343401952542,2.5619129865631964,2.558580643161244,0.2295226732997966,True,True
asymptotic_upper_endpoint,22261461,0.22744911112041502,0.19534981898192338,0.19534981898192338,4.106751251742751,3.9114014327608277,0.2108791737954056,True,True
asymptotic_upper_endpoint,22261462,0.22744911112041502,0.3315388173538827,0.3315388173538827,1.165808625360977,0.8342698080070943,0.20796802389577046,True,True
asymptotic_upper_endpoint,22261463,0.22744911112041502,0.017855706493301593,0.017855706493301593,3.151007568997424,3.1331518625041226,0.23184056364917022,True,True
asymptotic_upper_endpoint,22261464,0.22744911112041502,0.4006720202648335,0.4006720202648335,1.08340859900596,0.6827365787411266,0.24881685611189058,True,True
asymptotic_upper_endpoint,22261465,0.22744911112041502,2.392355389165716,2.392355389165716,6.413294244202459,4.020938855036743,0.27795839532442607,True,True
asymptotic_upper_endpoint,22261466,0.22744911112041502,6.668595301767072,6.668595301767072,16.05804142128834,9.389446119521269,0.3044361642084534,True,True
asymptotic_upper_endpoint,22261467,0.22744911112041502,0.26501379403089764,0.26501379403089764,8.612843680338647,8.34782988630775,0.24547345842248508,True,True
asymptotic_upper_endpoint,22261468,0.22744911112041502,0.49833441890472674,0.49833441890472674,6.8781749693045215,6.379840550399795,0.2517931842355954,True,True
asymptotic_upper_endpoint,22261469,0.22744911112041502,0.10988197478082062,0.10988197478082062,1.4643977025373829,1.3545157277565623,0.21457087245552617,True,True
asymptotic_upper_endpoint,22261470,0.22744911112041502,0.0007123001218201086,0.0007123001218201086,0.6861950975621072,0.6854827974402871,0.2283911133647005,True,True
asymptotic_upper_endpoint,22261471,0.22744911112041502,0.017151620173842086,0.017151620173842086,0.5932410356751746,0.5760894155013325,0.232112966949676,True,True
asymptotic_upper_endpoint,22261472,0.22744911112041502,0.10528659962375331,0.10528659962375331,1.9576633432281128,1.8523767436043594,0.2384980013194137,True,True
asymptotic_upper_endpoint,22261473,0.22744911112041502,0.6798788811700198,0.6798788811700198,2.1919595281397326,1.5120806469697128,0.2550768451915562,True,True
asymptotic_upper_endpoint,22261474,0.22744911112041502,1.0371598477841686,1.0371598477841686,2.3555875211539083,1.3184276733697398,0.2594801318647608,True,True
asymptotic_upper_endpoint,22261475,0.22744911112041502,0.0009018679909078564,0.0009018679909078564,0.84438722797542,0.8434853599845121,0.22646410973762393,True,True
asymptotic_upper_endpoint,22261476,0.22744911112041502,0.18171226306326904,0.18171226306326904,2.893281820226507,2.711569557163238,0.24204033036483502,True,True
asymptotic_upper_endpoint,22261477,0.22744911112041502,0.23519214080142703,0.23519214080142703,4.239743703582263,4.004551562780836,0.24376267205231383,True,True
asymptotic_upper_endpoint,22261478,0.22744911112041502,0.006324514584076124,0.006324514584076124,0.33881950152426205,0.3324949869401859,0.23011495837115215,True,True
asymptotic_upper_endpoint,22261479,0.22744911112041502,0.14912721192821365,0.14912721192821365,2.292224002533623,2.1430967906054095,0.24175864685152004,True,True
asymptotic_upper_endpoint,22261480,0.22744911112041502,1.4096862686010598,1.4096862686010598,4.500321003870608,3.0906347352695485,0.18513040035034364,True,True
asymptotic_upper_endpoint,22261481,0.22744911112041502,0.5123238969034531,0.5123238969034531,3.5791056132360994,3.0667817163326463,0.20170695888235488,True,True
asymptotic_upper_endpoint,22261482,0.22744911112041502,0.01414640770053155,0.01414640770053155,0.8607743542303072,0.8466279465297757,0.2315061483014156,True,True
asymptotic_upper_endpoint,22261483,0.22744911112041502,0.26991498733369124,0.26991498733369124,2.2698960545079094,1.9999810671742182,0.24445927016152907,True,True
asymptotic_upper_endpoint,22261484,0.22744911112041502,0.2652271024518349,0.2652271024518349,2.238003869962713,1.972776767510878,0.24424852499636227,True,True
asymptotic_upper_endpoint,22261485,0.22744911112041502,0.2491818745008516,0.2491818745008516,1.0763109360493108,0.8271290615484592,0.2437527256466631,True,True
asymptotic_upper_endpoint,22261486,0.22744911112041502,0.19556376184189994,0.19556376184189994,1.4912752381126548,1.295711476270755,0.21194846262314448,True,True
asymptotic_upper_endpoint,22261487,0.22744911112041502,2.9642674329100416,2.9642674329100416,7.870527546127583,4.906260113217542,0.16080068621367613,True,True
asymptotic_upper_endpoint,22261488,0.22744911112041502,3.4414171468201973,3.4414171468201973,5.513169793247929,2.071752646427732,0.15755329555171793,True,True
asymptotic_upper_endpoint,22261489,0.22744911112041502,0.011279913723924118,0.011279913723924118,2.8445350187378637,2.8332551050139396,0.2237762336759936,True,True
asymptotic_upper_endpoint,22261490,0.22744911112041502,1.747932292848478,1.747932292848478,4.587272109258695,2.839339816410217,0.17470570285452644,True,True
asymptotic_upper_endpoint,22261491,0.22744911112041502,1.2471194065082938,1.2471194065082938,3.4103168865246176,2.163197480016324,0.26315809452844696,True,True
asymptotic_upper_endpoint,22261492,0.22744911112041502,0.1812118489574961,0.1812118489574961,3.691237291190306,3.51002544223281,0.24158958822939075,True,True
asymptotic_upper_endpoint,22261493,0.22744911112041502,0.2742652757748614,0.2742652757748614,2.546216273486373,2.2719509977115115,0.20795053421588008,True,True
asymptotic_upper_endpoint,22261494,0.22744911112041502,6.008707115562427,6.008707115562427,7.481419278011613,1.4727121624491852,0.1302207258913055,True,True
asymptotic_upper_endpoint,22261495,0.22744911112041502,0.026146432143694387,0.026146432143694387,2.478197920342308,2.4520514881986135,0.23320443033541227,True,True
asymptotic_upper_endpoint,22261496,0.22744911112041502,0.024218815084102008,0.024218815084102008,0.3761004962308163,0.3518816811467143,0.23272726793743034,True,True
asymptotic_upper_endpoint,22261497,0.22744911112041502,0.0008935946341994683,0.0008935946341994683,1.2051880193347333,1.2042944247005338,0.22853520250508239,True,True
asymptotic_upper_endpoint,22261498,0.22744911112041502,0.0940011330755759,0.0940011330755759,1.5624471276810872,1.4684459946055113,0.2384465507391608,True,True
asymptotic_upper_endpoint,22261499,0.22744911112041502,0.0035012641371698905,0.0035012641371698905,3.7965561671672936,3.7930549030301237,0.2295993463178887,True,True
asymptotic_upper_endpoint,22261500,0.22744911112041502,0.9677664734692506,0.9677664734692506,2.5996172577084966,1.631850784239246,0.19031486431485353,True,True
asymptotic_upper_endpoint,22261501,0.22744911112041502,6.108989330500261,6.108989330500261,9.455408949950021,3.34641961944976,0.12793198831740335,True,True
asymptotic_upper_endpoint,22261502,0.22744911112041502,0.9810407327663793,0.9810407327663793,4.1455365675712095,3.16449583480483,0.18831959432886347,True,True
asymptotic_upper_endpoint,22261503,0.22744911112041502,0.7254730567975765,0.7254730567975765,1.237991092527567,0.5125180357299906,0.19606748477948976,True,True
asymptotic_upper_endpoint,22261504,0.22744911112041502,0.6973534428700545,0.6973534428700545,1.407551398062277,0.7101979551922224,0.19893710561644198,True,True
asymptotic_upper_endpoint,22261505,0.22744911112041502,0.30483757957629454,0.30483757957629454,4.597264973498875,4.292427393922581,0.24531164153887303,True,True
asymptotic_upper_endpoint,22261506,0.22744911112041502,2.1138521528304484,2.1138521528304484,4.627416552583217,2.5135643997527684,0.27474511791742223,True,True
asymptotic_upper_endpoint,22261507,0.22744911112041502,0.551506204275686,0.551506204275686,1.590661603300369,1.0391553990246831,0.19845997857333536,True,True
asymptotic_upper_endpoint,22261508,0.22744911112041502,0.20877226372174595,0.20877226372174595,1.7994488352111127,1.5906765714893667,0.21080546611127776,True,True
asymptotic_upper_endpoint,22261509,0.22744911112041502,0.39332146118130185,0.39332146118130185,1.4419581865580047,1.0486367253767028,0.24791755421474992,True,True
asymptotic_upper_endpoint,22261510,0.22744911112041502,1.0597450859201996,1.0597450859201996,1.575156142442602,0.5154110565224024,0.1886214295054038,True,True
asymptotic_upper_endpoint,22261511,0.22744911112041502,2.296508104965067,2.296508104965067,6.742046550535683,4.445538445570616,0.27785396509335913,True,True
asymptotic_upper_endpoint,22261512,0.22744911112041502,1.1449606472046554,1.1449606472046554,1.9497684414746124,0.8048077942699569,0.2609708931552823,True,True
asymptotic_upper_endpoint,22261513,0.22744911112041502,1.2737095164581373,1.2737095164581373,1.6308863991711176,0.3571768827129802,0.26465266191423376,True,True
asymptotic_upper_endpoint,22261514,0.22744911112041502,1.9494164997058334,1.9494164997058334,16.344911757590076,14.395495257884242,0.2741611999749098,True,True
asymptotic_upper_endpoint,22261515,0.22744911112041502,0.6733423655760991,0.6733423655760991,8.008387839155334,7.335045473579235,0.19608934453092036,True,True
asymptotic_upper_endpoint,22261516,0.22744911112041502,0.5055131290641635,0.5055131290641635,5.538959933028573,5.033446803964409,0.200888297170519,True,True
asymptotic_upper_endpoint,22261517,0.22744911112041502,2.2783928442620844,2.2783928442620844,5.737855957797843,3.459463113535759,0.1709286564818827,True,True
asymptotic_upper_endpoint,22261518,0.22744911112041502,0.27812285866624364,0.27812285866624364,3.7018925956672075,3.423769737000964,0.20721416882353474,True,True
asymptotic_upper_endpoint,22261519,0.22744911112041502,0.280780351820515,0.280780351820515,2.720732552744973,2.439952200924458,0.24523230564122345,True,True
asymptotic_upper_endpoint,22261520,0.22744911112041502,0.688816458519757,0.688816458519757,1.6357607784783088,0.9469443199585518,0.19625900410918784,True,True
asymptotic_upper_endpoint,22261521,0.22744911112041502,4.156624960770056,4.156624960770056,6.702514981211822,2.5458900204417656,0.13826298675215493,True,True
asymptotic_upper_endpoint,22261522,0.22744911112041502,7.501832645072184,7.501832645072184,11.131647504156998,3.629814859084814,0.05035588680083768,True,True
asymptotic_upper_endpoint,22261523,0.22744911112041502,0.0015062975824914338,0.0015062975824914338,0.7840423637607696,0.7825360661782782,0.22598487222565455,True,True
asymptotic_upper_endpoint,22261524,0.22744911112041502,0.25669724489099366,0.25669724489099366,0.4046351524118423,0.1479379075208486,0.2106403370878954,True,True
asymptotic_upper_endpoint,22261525,0.22744911112041502,0.05447438823662232,0.05447438823662232,1.2882771400548267,1.2338027518182044,0.21848684835415264,True,True
asymptotic_upper_endpoint,22261526,0.22744911112041502,2.329779654164623,2.329779654164623,8.980678812628632,6.650899158464009,0.16314931854736922,True,True
asymptotic_upper_endpoint,22261527,0.22744911112041502,0.00562866219351954,0.00562866219351954,0.6744162715594868,0.6687876093659673,0.22474345418070107,True,True
asymptotic_upper_endpoint,22261528,0.22744911112041502,0.653382041006882,0.653382041006882,2.7216649933388717,2.0682829523319897,0.19648948496048113,True,True
asymptotic_upper_endpoint,22261529,0.22744911112041502,2.976038188129415e-05,2.976038188129415e-05,1.2302776446851766,1.2302478843032953,0.22764663331402732,True,True
asymptotic_upper_endpoint,22261530,0.22744911112041502,4.555096678640584,4.555096678640584,7.930945104025275,3.3758484253846905,0.13693521540965378,True,True
asymptotic_upper_endpoint,22261531,0.22744911112041502,0.43666148956936746,0.43666148956936746,1.9133765897894408,1.4767151002200734,0.2027788529328085,True,True
asymptotic_upper_endpoint,22261532,0.22744911112041502,2.3767455710163317,2.3767455710163317,6.256470061591126,3.8797244905747945,0.27640508447220236,True,True
asymptotic_upper_endpoint,22261533,0.22744911112041502,0.8055324442174481,0.8055324442174481,5.252433972419013,4.446901528201565,0.1941120436846194,True,True
asymptotic_upper_endpoint,22261534,0.22744911112041502,0.6564258270695175,0.6564258270695175,1.4136393102754283,0.7572134832059109,0.19871619129498128,True,True
asymptotic_upper_endpoint,22261535,0.22744911112041502,0.4299111115021734,0.4299111115021734,5.416745366116974,4.9868342546148,0.2501918346831785,True,True
asymptotic_upper_endpoint,22261536,0.22744911112041502,1.1477528580709677,1.1477528580709677,2.9804540221081557,1.832701164037188,0.25780029764004253,True,True
asymptotic_upper_endpoint,22261537,0.22744911112041502,0.14347740504867135,0.14347740504867135,1.0475683811062393,0.9040909760575679,0.24066901834798685,True,True
asymptotic_upper_endpoint,22261538,0.22744911112041502,0.0014146986992593646,0.0014146986992593646,2.1426767127761086,2.1412620140768492,0.22872429793273272,True,True
asymptotic_upper_endpoint,22261539,0.22744911112041502,4.035760585281097,4.035760585281097,5.068634322935576,1.0328737376544792,0.29067751325042307,True,True
asymptotic_upper_endpoint,22261540,0.22744911112041502,1.9364577569063548,1.9364577569063548,3.3042973549194348,1.36783959801308,0.27333584761374485,True,True
asymptotic_upper_endpoint,22261541,0.22744911112041502,1.1123722754101961,1.1123722754101961,3.6539081016787427,2.5415358262685466,0.2558939225995512,True,True
asymptotic_upper_endpoint,22261542,0.22744911112041502,1.472106266970104,1.472106266970104,4.880923507778112,3.408817240808008,0.26556220854942786,True,True
asymptotic_upper_endpoint,22261543,0.22744911112041502,7.5286611658049765,7.5286611658049765,7.777464612698651,0.24880344689367495,0.04878505078084628,True,True
asymptotic_upper_endpoint,22261544,0.22744911112041502,0.003780513382677597,0.003780513382677597,5.93698240580295,5.933201892420272,0.2253123520259293,True,True
asymptotic_upper_endpoint,22261545,0.22744911112041502,0.7009424058729512,0.7009424058729512,3.334647682809006,2.633705276936055,0.19812171146914964,True,True
asymptotic_upper_endpoint,22261546,0.22744911112041502,0.9768308202441647,0.9768308202441647,4.057923868166266,3.081093047922101,0.2604348505416866,True,True
asymptotic_upper_endpoint,22261547,0.22744911112041502,0.003846605290333205,0.003846605290333205,3.176021336250944,3.1721747309606108,0.2295033113248976,True,True
asymptotic_upper_endpoint,22261548,0.22744911112041502,1.5751695749244865,1.5751695749244865,6.835908461018158,5.260738886093671,0.1790556480889088,True,True
asymptotic_upper_endpoint,22261549,0.22744911112041502,0.017535572351019546,0.017535572351019546,4.3767361644077845,4.359200592056765,0.22285198319199281,True,True
asymptotic_upper_endpoint,22261550,0.22744911112041502,0.7090456436946189,0.7090456436946189,2.2462798359125746,1.5372341922179558,0.19549501345665962,True,True
asymptotic_upper_endpoint,22261551,0.22744911112041502,3.940840363112987,3.940840363112987,6.3758145920686395,2.4349742289556526,0.1547361691574804,True,True
asymptotic_upper_endpoint,22261552,0.22744911112041502,0.9448257772886741,0.9448257772886741,7.139570228485878,6.194744451197204,0.19042063918495858,True,True
asymptotic_upper_endpoint,22261553,0.22744911112041502,0.522241781254471,0.522241781254471,1.3124353363794203,0.7901935551249494,0.25151020410948827,True,True
asymptotic_upper_endpoint,22261554,0.22744911112041502,2.7974558807271372,2.7974558807271372,3.5436033940823455,0.7461475133552082,0.27935104205471195,True,True
asymptotic_upper_endpoint,22261555,0.22744911112041502,0.9069269501961381,0.9069269501961381,1.9987820698483787,1.0918551196522406,0.2580457349684499,True,True
asymptotic_upper_endpoint,22261556,0.22744911112041502,0.09343386160979572,0.09343386160979572,0.7362091315882103,0.6427752699784146,0.23798335853839905,True,True
asymptotic_upper_endpoint,22261557,0.22744911112041502,0.0004729174652055579,0.0004729174652055579,0.19583561681870829,0.19536269935350273,0.22673177769984867,True,True
asymptotic_upper_endpoint,22261558,0.22744911112041502,0.37521621094542557,0.37521621094542557,4.757886641544841,4.382670430599416,0.24820536739964186,True,True
asymptotic_upper_endpoint,22261559,0.22744911112041502,0.10909976218557071,0.10909976218557071,2.6569470708806406,2.54784730869507,0.21583305770969555,True,True
asymptotic_upper_endpoint,22261560,0.22744911112041502,0.07138151313493424,0.07138151313493424,4.885790025346479,4.8144085122115445,0.23720662500513318,True,True
asymptotic_upper_endpoint,22261561,0.22744911112041502,0.005484923422557131,0.005484923422557131,4.40944604160573,4.403961118183173,0.22501803385957664,True,True
asymptotic_upper_endpoint,22261562,0.22744911112041502,0.0003302682812575952,0.0003302682812575952,3.6731260892426727,3.672795820961415,0.22684674089947762,True,True
asymptotic_upper_endpoint,22261563,0.22744911112041502,1.0959866968781373,1.0959866968781373,8.220359671536308,7.12437297465817,0.18970025185882708,True,True
asymptotic_upper_endpoint,22261564,0.22744911112041502,0.5305634330291569,0.5305634330291569,3.8316743695636815,3.3011109365345246,0.25197738138721315,True,True
asymptotic_upper_endpoint,22261565,0.22744911112041502,1.523869785237042,1.523869785237042,4.934919985730272,3.4110502004932304,0.26909996380607487,True,True
asymptotic_upper_endpoint,22261566,0.22744911112041502,0.11094416571685284,0.11094416571685284,1.0794449988715067,0.9685008331546539,0.21544145299212752,True,True
asymptotic_upper_endpoint,22261567,0.22744911112041502,0.034882620699410616,0.034882620699410616,6.747414974260911,6.7125323535615005,0.23362939172649314,True,True
asymptotic_upper_endpoint,22261568,0.22744911112041502,0.8699386331794949,0.8699386331794949,3.172903226894965,2.30296459371547,0.25963271838906793,True,True
asymptotic_upper_endpoint,22261569,0.22744911112041502,6.5096347444609926,6.5096347444609926,6.931715707458437,0.42208096299744485,0.1059620712431309,True,True
asymptotic_upper_endpoint,22261570,0.22744911112041502,0.006061804177685204,0.006061804177685204,6.740387318655379,6.7343255144776935,0.22472557503988605,True,True
asymptotic_upper_endpoint,22261571,0.22744911112041502,3.801021410850539,3.801021410850539,4.845272061930254,1.0442506510797156,0.2867160237604488,True,True
asymptotic_upper_endpoint,22261572,0.22744911112041502,3.241307764848548,3.241307764848548,9.820699796431219,6.579392031582671,0.14930613360174835,True,True
asymptotic_upper_endpoint,22261573,0.22744911112041502,4.423439013878351,4.423439013878351,5.298806733894225,0.875367720015874,0.14349542213430785,True,True
asymptotic_upper_endpoint,22261574,0.22744911112041502,2.042132737427022,2.042132737427022,5.187445729170367,3.145312991743345,0.17106820222858754,True,True
asymptotic_upper_endpoint,22261575,0.22744911112041502,2.688386147514196,2.688386147514196,3.6330938715234278,0.9447077240092319,0.15878268611275084,True,True
asymptotic_upper_endpoint,22261576,0.22744911112041502,0.0525416254102865,0.0525416254102865,0.1110399938143233,0.058498368404036806,0.23460615883472313,True,True
asymptotic_upper_endpoint,22261577,0.22744911112041502,0.06609838050261274,0.06609838050261274,7.15611137756077,7.090012997058158,0.23663001006517131,True,True
asymptotic_upper_endpoint,22261578,0.22744911112041502,2.5066643193584364,2.5066643193584364,3.0399641970517752,0.5332998776933389,0.16664525262247004,True,True
asymptotic_upper_endpoint,22261579,0.22744911112041502,0.3155046336033527,0.3155046336033527,5.124190181072576,4.808685547469223,0.24586380782324693,True,True
asymptotic_upper_endpoint,22261580,0.22744911112041502,1.2902399707738867,1.2902399707738867,5.65902328096232,4.368783310188434,0.18431164991011587,True,True
asymptotic_upper_endpoint,22261581,0.22744911112041502,2.0472378079939166,2.0472378079939166,4.284061097796646,2.236823289802729,0.27293471458101026,True,True
asymptotic_upper_endpoint,22261582,0.22744911112041502,0.4704807667843989,0.4704807667843989,3.107873924536815,2.6373931577524163,0.25034775362520867,True,True
asymptotic_upper_endpoint,22261583,0.22744911112041502,0.012987748518354714,0.012987748518354714,4.005720864115752,3.992733115597397,0.23150959379214778,True,True
asymptotic_upper_endpoint,22261584,0.22744911112041502,2.9780134879945854,2.9780134879945854,3.592032315971554,0.6140188279769684,0.15667711384303742,True,True
asymptotic_upper_endpoint,22261585,0.22744911112041502,1.1293235499496799,1.1293235499496799,6.845684272197721,5.716360722248041,0.18843751634712538,True,True
asymptotic_upper_endpoint,22261586,0.22744911112041502,0.10432840014511324,0.10432840014511324,3.0227594208898605,2.9184310207447473,0.21635320709126238,True,True
asymptotic_upper_endpoint,22261587,0.22744911112041502,3.7305198802107835,3.7305198802107835,9.801774115248175,6.071254235037392,0.28730439500863997,True,True
asymptotic_upper_endpoint,22261588,0.22744911112041502,0.10428112381333587,0.10428112381333587,6.503936649694436,6.3996555258811005,0.21613565128420276,True,True
asymptotic_upper_endpoint,22261589,0.22744911112041502,0.3521098652989809,0.3521098652989809,1.5992418406617421,1.2471319753627612,0.20686973279521914,True,True
asymptotic_upper_endpoint,22261590,0.22744911112041502,0.788997750834513,0.788997750834513,3.231375043941818,2.442377293107305,0.19472997676672343,True,True
asymptotic_upper_endpoint,22261591,0.22744911112041502,0.12054249293529828,0.12054249293529828,4.526872726493585,4.406330233558287,0.23987792728393917,True,True
asymptotic_upper_endpoint,22261592,0.22744911112041502,0.01644933210697258,0.01644933210697258,0.3060537652074393,0.28960443310046674,0.22930228407145295,True,True
asymptotic_upper_endpoint,22261593,0.22744911112041502,0.415999030252056,0.415999030252056,1.9024054019889314,1.4864063717368754,0.20399513316797205,True,True
asymptotic_upper_endpoint,22261594,0.22744911112041502,5.104113948184268,5.104113948184268,10.018977896059262,4.914863947874994,0.2977069621907973,True,True
asymptotic_upper_endpoint,22261595,0.22744911112041502,6.783005160770973,6.783005160770973,7.930750786020112,1.1477456252491391,0.11715058361132817,True,True
asymptotic_upper_endpoint,22261596,0.22744911112041502,0.695124880582572,0.695124880582572,2.132451873164908,1.437326992582336,0.1955811432777094,True,True
asymptotic_upper_endpoint,22261597,0.22744911112041502,0.02931098303278823,0.02931098303278823,8.610094025093742,8.580783042060954,0.2215962379413606,True,True
asymptotic_upper_endpoint,22261598,0.22744911112041502,0.17941795241245873,0.17941795241245873,0.7644843397853904,0.5850663873729317,0.24175090732460677,True,True
asymptotic_upper_endpoint,22261599,0.22744911112041502,0.727211505398845,0.727211505398845,1.6939701213548506,0.9667586159560055,0.1955934192945355,True,True
asymptotic_upper_endpoint,22261600,0.22744911112041502,3.4196241454581258,3.4196241454581258,5.544664546538431,2.1250404010803057,0.09618844786338684,True,True
asymptotic_upper_endpoint,22261601,0.22744911112041502,0.41117111273694307,0.41117111273694307,1.4751256366834165,1.0639545239464734,0.247968780630463,True,True
asymptotic_upper_endpoint,22261602,0.22744911112041502,0.21369621166466146,0.21369621166466146,11.050914291373125,10.837218079708464,0.21055158946352492,True,True
asymptotic_upper_endpoint,22261603,0.22744911112041502,0.9907382437958443,0.9907382437958443,3.637960793458938,2.647222549663094,0.1909156883572077,True,True
asymptotic_upper_endpoint,22261604,0.22744911112041502,0.06655888714488878,0.06655888714488878,3.3753063200139763,3.3087474328690876,0.21775949368279113,True,True
asymptotic_upper_endpoint,22261605,0.22744911112041502,2.811957252248243,2.811957252248243,7.277882853833679,4.465925601585436,0.2781332041470722,True,True
asymptotic_upper_endpoint,22261606,0.22744911112041502,0.6002591971019897,0.6002591971019897,2.3503825438307837,1.750123346728794,0.20154173452801769,True,True
asymptotic_upper_endpoint,22261607,0.22744911112041502,0.23330392165363403,0.23330392165363403,0.47428698668033775,0.24098306502670372,0.21070174856779314,True,True
asymptotic_upper_endpoint,22261608,0.22744911112041502,0.039512409434016904,0.039512409434016904,0.9641812753367178,0.9246688659027009,0.23421991194373967,True,True
asymptotic_upper_endpoint,22261609,0.22744911112041502,1.290191735820768,1.290191735820768,3.3825308640688867,2.0923391282481187,0.1863416343085335,True,True
asymptotic_upper_endpoint,22261610,0.22744911112041502,0.7994257629940253,0.7994257629940253,1.0651160175543621,0.2656902545603368,0.25557117086358566,True,True
asymptotic_upper_endpoint,22261611,0.22744911112041502,0.2136999727255655,0.2136999727255655,3.1370568250148367,2.9233568522892712,0.24311246685462626,True,True
asymptotic_upper_endpoint,22261612,0.22744911112041502,2.2271280711308084,2.2271280711308084,13.383447860828607,11.156319789697799,0.27359966213248754,True,True
asymptotic_upper_endpoint,22261613,0.22744911112041502,1.0509920968150293,1.0509920968150293,4.9801271318489,3.929135035033871,0.18742761309637374,True,True
asymptotic_upper_endpoint,22261614,0.22744911112041502,1.8540801268583866,1.8540801268583866,5.769703523837493,3.9156233969791066,0.27080873895520435,True,True
asymptotic_upper_endpoint,22261615,0.22744911112041502,1.380391016605425,1.380391016605425,1.697365653856524,0.316974637251099,0.2644094746796649,True,True
asymptotic_upper_endpoint,22261616,0.22744911112041502,1.1931788278404425,1.1931788278404425,4.839984769217379,3.6468059413769365,0.2631410484157699,True,True
asymptotic_upper_endpoint,22261617,0.22744911112041502,1.278952302933154,1.278952302933154,2.266139229043133,0.9871869261099787,0.18312333156691873,True,True
asymptotic_upper_endpoint,22261618,0.22744911112041502,1.7738154099479067,1.7738154099479067,2.198254956476598,0.42443954652869126,0.17398825244851357,True,True
asymptotic_upper_endpoint,22261619,0.22744911112041502,0.018779242066450763,0.018779242066450763,6.0445450827965725,6.025765840730122,0.2321014353778487,True,True
asymptotic_upper_endpoint,22261620,0.22744911112041502,0.1540171711015752,0.1540171711015752,3.5988913509787452,3.44487417987717,0.21305247899472568,True,True
asymptotic_upper_endpoint,22261621,0.22744911112041502,0.042296842799039336,0.042296842799039336,2.423740076189917,2.3814432333908777,0.23469286665515002,True,True
asymptotic_upper_endpoint,22261622,0.22744911112041502,0.05815198759038931,0.05815198759038931,1.1186975804262322,1.060545592835843,0.23569486006144885,True,True
asymptotic_upper_endpoint,22261623,0.22744911112041502,0.16386046339895133,0.16386046339895133,2.43524132068104,2.2713808572820886,0.2122654642396892,True,True
asymptotic_upper_endpoint,22261624,0.22744911112041502,0.18179704878912073,0.18179704878912073,4.468330248349078,4.286533199559957,0.2420966460709129,True,True
asymptotic_upper_endpoint,22261625,0.22744911112041502,0.09313778389276894,0.09313778389276894,5.568352011070606,5.475214227177837,0.21605826681375956,True,True
asymptotic_upper_endpoint,22261626,0.22744911112041502,0.6365959497051557,0.6365959497051557,4.247020245415076,3.61042429570992,0.25352241490550803,True,True
asymptotic_upper_endpoint,22261627,0.22744911112041502,0.053006513434373126,0.053006513434373126,4.628581841534355,4.575575328099982,0.21955701134821287,True,True
asymptotic_upper_endpoint,22261628,0.22744911112041502,2.723679805942825,2.723679805942825,4.080516718237822,1.356836912294997,0.15972476546941752,True,True
asymptotic_upper_endpoint,22261629,0.22744911112041502,1.1318307686632494,1.1318307686632494,4.010598940491746,2.8787681718284963,0.26074080975466,True,True
asymptotic_upper_endpoint,22261630,0.22744911112041502,0.001277887700570468,0.001277887700570468,0.7416664305028962,0.7403885428023257,0.22620085902912965,True,True
asymptotic_upper_endpoint,22261631,0.22744911112041502,3.945018544195192,3.945018544195192,4.4616445956067174,0.5166260514115255,0.2911969794471654,True,True
asymptotic_upper_endpoint,22261632,0.22744911112041502,0.6878682629371149,0.6878682629371149,1.413774242955768,0.7259059800186531,0.25466473086548297,True,True
asymptotic_upper_endpoint,22261633,0.22744911112041502,0.29893521606887963,0.29893521606887963,1.7782200366558345,1.4792848205869549,0.20818362273383784,True,True
asymptotic_upper_endpoint,22261634,0.22744911112041502,2.904946795672944,2.904946795672944,6.139167469617815,3.2342206739448716,0.17343665489268406,True,True
asymptotic_upper_endpoint,22261635,0.22744911112041502,0.13128766929886249,0.13128766929886249,2.3228126112625223,2.1915249419636598,0.24015379522945438,True,True
asymptotic_upper_endpoint,22261636,0.22744911112041502,0.1551928511794296,0.1551928511794296,5.396565953928569,5.241373102749139,0.213181028861539,True,True
asymptotic_upper_endpoint,22261637,0.22744911112041502,2.2743630587276504,2.2743630587276504,6.556085183729132,4.281722125001481,0.17780841816255066,True,True
asymptotic_upper_endpoint,22261638,0.22744911112041502,0.10788668866965478,0.10788668866965478,2.2845855919455045,2.1766989032758497,0.23954390867498576,True,True
asymptotic_upper_endpoint,22261639,0.22744911112041502,4.986814319108019,4.986814319108019,5.129435710046161,0.14262139093814222,0.11762120477568978,True,True
asymptotic_upper_endpoint,22261640,0.22744911112041502,0.15084743609359386,0.15084743609359386,7.254956357211656,7.104108921118062,0.2136383477133653,True,True
asymptotic_upper_endpoint,22261641,0.22744911112041502,1.8427200633685858,1.8427200633685858,5.404776027354995,3.562055963986409,0.17338964958109845,True,True
asymptotic_upper_endpoint,22261642,0.22744911112041502,0.015600342553015345,0.015600342553015345,0.7593438472454543,0.743743504692439,0.23176236929423444,True,True
asymptotic_upper_endpoint,22261643,0.22744911112041502,1.5865966855476208,1.5865966855476208,3.435616090513182,1.849019404965561,0.18225816662923502,True,True
asymptotic_upper_endpoint,22261644,0.22744911112041502,0.2780975713317,0.2780975713317,7.686865759215485,7.408768187883785,0.20928236302098455,True,True
asymptotic_upper_endpoint,22261645,0.22744911112041502,0.02225190473189631,0.02225190473189631,1.8848224687816162,1.8625705640497199,0.2221243031611213,True,True
asymptotic_upper_endpoint,22261646,0.22744911112041502,3.5118140156829774,3.5118140156829774,5.2575563721829175,1.7457423564999401,0.14963032473309076,True,True
asymptotic_upper_endpoint,22261647,0.22744911112041502,0.0014600948641401157,0.0014600948641401157,0.7709848542390925,0.7695247593749523,0.2260746855732258,True,True
asymptotic_upper_endpoint,22261648,0.22744911112041502,0.20104561630668272,0.20104561630668272,4.836332468786049,4.635286852479366,0.2431250194752615,True,True
asymptotic_upper_endpoint,22261649,0.22744911112041502,0.2221042708047145,0.2221042708047145,4.339020911622873,4.116916640818158,0.24385717324549608,True,True
asymptotic_upper_endpoint,22261650,0.22744911112041502,3.6822341449018237,3.6822341449018237,6.063044624738387,2.3808104798365632,0.29073950241686575,True,True
asymptotic_upper_endpoint,22261651,0.22744911112041502,1.327122704202297,1.327122704202297,3.33239138806347,2.005268683861173,0.18595165943169795,True,True
asymptotic_upper_endpoint,22261652,0.22744911112041502,0.9908138384462415,0.9908138384462415,10.251726219583949,9.260912381137707,0.19032159442465205,True,True
asymptotic_upper_endpoint,22261653,0.22744911112041502,3.549298058927614,3.549298058927614,5.44836887094172,1.899070812014106,0.2858741165341468,True,True
asymptotic_upper_endpoint,22261654,0.22744911112041502,0.9182659515320488,0.9182659515320488,1.438719434174942,0.5204534826428933,0.258672896689652,True,True
asymptotic_upper_endpoint,22261655,0.22744911112041502,0.03214016019352295,0.03214016019352295,3.3951126331429085,3.3629724729493855,0.2208296522335993,True,True
asymptotic_upper_endpoint,22261656,0.22744911112041502,0.72588914110962,0.72588914110962,2.1291774069485556,1.4032882658389356,0.25585877090330617,True,True
asymptotic_upper_endpoint,22261657,0.22744911112041502,0.9539686571587502,0.9539686571587502,2.9028864241444285,1.9489177669856783,0.19016503994821055,True,True
asymptotic_upper_endpoint,22261658,0.22744911112041502,0.752004710907606,0.752004710907606,4.774959807073813,4.022955096166207,0.19335115053712473,True,True
asymptotic_upper_endpoint,22261659,0.22744911112041502,1.1668799389228202,1.1668799389228202,3.6882417978689537,2.5213618589461335,0.2632670411753478,True,True
asymptotic_upper_endpoint,22261660,0.22744911112041502,0.020186175721851995,0.020186175721851995,1.5375346955467053,1.5173485198248533,0.22255365420960832,True,True
asymptotic_upper_endpoint,22261661,0.22744911112041502,0.05065378858829539,0.05065378858829539,1.251968035254256,1.2013142466659605,0.21974152094724483,True,True
asymptotic_upper_endpoint,22261662,0.22744911112041502,3.2817131032511613,3.2817131032511613,6.946246256549603,3.664533153298442,0.2840315694370665,True,True
asymptotic_upper_endpoint,22261663,0.22744911112041502,2.8476608554220566,2.8476608554220566,5.922147748811673,3.0744868933896163,0.16198801993152093,True,True
asymptotic_upper_endpoint,22261664,0.22744911112041502,0.15949550393334921,0.15949550393334921,1.1870752190850662,1.027579715151717,0.24106812604843642,True,True
asymptotic_upper_endpoint,22261665,0.22744911112041502,0.5970552523758474,0.5970552523758474,4.844519501893241,4.247464249517393,0.253925780269946,True,True
asymptotic_upper_endpoint,22261666,0.22744911112041502,1.0738489540823233,1.0738489540823233,5.2226359849808555,4.148787030898532,0.26112770366170307,True,True
asymptotic_upper_endpoint,22261667,0.22744911112041502,0.2291648173748726,0.2291648173748726,3.4790404668249177,3.249875649450045,0.24435158090022044,True,True
asymptotic_upper_endpoint,22261668,0.22744911112041502,0.5257965384998255,0.5257965384998255,2.4990777234228276,1.973281184923002,0.2507305407779803,True,True
asymptotic_upper_endpoint,22261669,0.22744911112041502,1.0897045657620323,1.0897045657620323,1.4448186948485706,0.35511412908653833,0.26222682988070956,True,True
asymptotic_upper_endpoint,22261670,0.22744911112041502,0.7221057692728943,0.7221057692728943,3.9357437512194804,3.213637981946586,0.25702127507333716,True,True
asymptotic_upper_endpoint,22261671,0.22744911112041502,0.13960022015689677,0.13960022015689677,0.5991643155747988,0.459564095417902,0.21429192509484576,True,True
asymptotic_upper_endpoint,22261672,0.22744911112041502,0.014892885808642564,0.014892885808642564,1.3177992916941885,1.302906405885546,0.22327549031043106,True,True
asymptotic_upper_endpoint,22261673,0.22744911112041502,0.01843861651642964,0.01843861651642964,4.234009608521671,4.215570992005241,0.22263435081982266,True,True
asymptotic_upper_endpoint,22261674,0.22744911112041502,0.7904575504987633,0.7904575504987633,0.9491799434181626,0.1587223929193993,0.25831877646954904,True,True
asymptotic_upper_endpoint,22261675,0.22744911112041502,0.0019164398942295158,0.0019164398942295158,2.214689032308122,2.2127725924138923,0.22596704951087845,True,True
asymptotic_upper_endpoint,22261676,0.22744911112041502,0.26676790746588797,0.26676790746588797,4.191427657199181,3.9246597497332933,0.24548935746087566,True,True
asymptotic_upper_endpoint,22261677,0.22744911112041502,0.5625952666647764,0.5625952666647764,7.21227036301068,6.649675096345904,0.2035807408351426,True,True
asymptotic_upper_endpoint,22261678,0.22744911112041502,6.79615994336096,6.79615994336096,8.187408521246413,1.3912485778854526,0.11111831595313659,True,True
asymptotic_upper_endpoint,22261679,0.22744911112041502,1.5131880597747278,1.5131880597747278,2.427358579744989,0.9141705199702611,0.18210217885720456,True,True
asymptotic_upper_endpoint,22261680,0.22744911112041502,0.1619782777733363,0.1619782777733363,8.636661504433789,8.474683226660453,0.24011857242448106,True,True
asymptotic_upper_endpoint,22261681,0.22744911112041502,1.9838228426946287,1.9838228426946287,4.575830594925888,2.5920077522312592,0.17328250765997877,True,True
asymptotic_upper_endpoint,22261682,0.22744911112041502,4.126937609820595,4.126937609820595,7.797402316657378,3.670464706836783,0.2917096162188522,True,True
asymptotic_upper_endpoint,22261683,0.22744911112041502,0.028825216828760047,0.028825216828760047,0.3669039799092484,0.33807876308048834,0.2332803147125576,True,True
asymptotic_upper_endpoint,22261684,0.22744911112041502,0.7407330585719962,0.7407330585719962,1.94950618665834,1.2087731280863439,0.19574076519957856,True,True
asymptotic_upper_endpoint,22261685,0.22744911112041502,1.638332423384067,1.638332423384067,3.8919680526745077,2.2536356292904407,0.26873268447014653,True,True
asymptotic_upper_endpoint,22261686,0.22744911112041502,1.8853931536818462,1.8853931536818462,2.286464125306926,0.40107097162508004,0.2705689007097984,True,True
asymptotic_upper_endpoint,22261687,0.22744911112041502,1.005817400671344,1.005817400671344,3.2741650019983783,2.2683476013270343,0.19455050715882208,True,True
asymptotic_upper_endpoint,22261688,0.22744911112041502,1.0652156920083877,1.0652156920083877,5.83996045181751,4.774744759809122,0.1910545364541532,True,True
asymptotic_upper_endpoint,22261689,0.22744911112041502,0.4916642196848755,0.4916642196848755,1.5960594177232612,1.1043951980383857,0.2517360205588272,True,True
asymptotic_upper_endpoint,22261690,0.22744911112041502,0.42172387898680963,0.42172387898680963,1.2559869766470952,0.8342630976602856,0.20463765518654725,True,True
asymptotic_upper_endpoint,22261691,0.22744911112041502,0.22134067391378842,0.22134067391378842,4.0574841423310115,3.836143468417223,0.20976241649330266,True,True
asymptotic_upper_endpoint,22261692,0.22744911112041502,0.10764702062195575,0.10764702062195575,7.8498447765122705,7.742197755890315,0.21585959743189775,True,True
asymptotic_upper_endpoint,22261693,0.22744911112041502,2.4571981946812382,2.4571981946812382,4.271031274745602,1.813833080064364,0.27002010046703734,True,True
asymptotic_upper_endpoint,22261694,0.22744911112041502,0.1499787998611355,0.1499787998611355,5.08686011029607,4.936881310434934,0.24026732202117781,True,True
asymptotic_upper_endpoint,22261695,0.22744911112041502,0.2799072479814382,0.2799072479814382,2.453054119313024,2.173146871331586,0.24516724573657658,True,True
asymptotic_upper_endpoint,22261696,0.22744911112041502,0.7180463157875119,0.7180463157875119,4.555941928344517,3.8378956125570047,0.19752367170775878,True,True
asymptotic_upper_endpoint,22261697,0.22744911112041502,0.005760007748592422,0.005760007748592422,5.611795890017468,5.606035882268875,0.23001590769326657,True,True
asymptotic_upper_endpoint,22261698,0.22744911112041502,0.006137843277762123,0.006137843277762123,3.4061196770077347,3.3999818337299725,0.22475496927231614,True,True
asymptotic_upper_endpoint,22261699,0.22744911112041502,0.7734507863950406,0.7734507863950406,2.247664374367301,1.4742135879722604,0.2559500386774367,True,True
asymptotic_upper_endpoint,22261700,0.22744911112041502,7.79677036994201,7.79677036994201,11.504609894929605,3.7078395249875946,0.06674232314858439,True,True
asymptotic_upper_endpoint,22261701,0.22744911112041502,0.43927567491199193,0.43927567491199193,3.5442652006210156,3.1049895257090236,0.2036417825062012,True,True
asymptotic_upper_endpoint,22261702,0.22744911112041502,0.10601118173672752,0.10601118173672752,8.324135217630289,8.218124035893561,0.23896513454416127,True,True
asymptotic_upper_endpoint,22261703,0.22744911112041502,1.8878289750702377,1.8878289750702377,8.421585357350615,6.5337563822803775,0.1739016327294661,True,True
asymptotic_upper_endpoint,22261704,0.22744911112041502,2.540766819457326,2.540766819457326,4.980468062133957,2.4397012426766307,0.16408440816468509,True,True
asymptotic_upper_endpoint,22261705,0.22744911112041502,0.39734264537612685,0.39734264537612685,2.9611411064637974,2.5637984610876705,0.24837408815304637,True,True
asymptotic_upper_endpoint,22261706,0.22744911112041502,2.5168696420112684,2.5168696420112684,4.493537314966437,1.9766676729551684,0.28302382455331004,True,True
asymptotic_upper_endpoint,22261707,0.22744911112041502,0.2644801998879496,0.2644801998879496,2.2465736774998466,1.982093477611897,0.2450173928482224,True,True
asymptotic_upper_endpoint,22261708,0.22744911112041502,0.029494739824425242,0.029494739824425242,0.4192855293478214,0.38979078952339613,0.23342056034656725,True,True
asymptotic_upper_endpoint,22261709,0.22744911112041502,3.412676130873199,3.412676130873199,7.1788744503493795,3.7661983194761803,0.15643531623288198,True,True
asymptotic_upper_endpoint,22261710,0.22744911112041502,0.003808010060463829,0.003808010060463829,4.498920875705773,4.495112865645309,0.22959813083726396,True,True
asymptotic_upper_endpoint,22261711,0.22744911112041502,0.005667974226982508,0.005667974226982508,2.319553185829329,2.3138852116023463,0.22494091844971395,True,True
asymptotic_upper_endpoint,22261712,0.22744911112041502,0.5159867681913801,0.5159867681913801,2.9239126992041453,2.407925931012765,0.2512724602781758,True,True
asymptotic_upper_endpoint,22261713,0.22744911112041502,2.767598635774763,2.767598635774763,9.783641933673813,7.01604329789905,0.2853664917662111,True,True
asymptotic_upper_endpoint,22261714,0.22744911112041502,1.7093432084932232,1.7093432084932232,6.015419922515322,4.306076714022099,0.26867948919749884,True,True
asymptotic_upper_endpoint,22261715,0.22744911112041502,0.47467837287501025,0.47467837287501025,1.3646503519848885,0.8899719791098782,0.20035345201329333,True,True
asymptotic_upper_endpoint,22261716,0.22744911112041502,0.307213338467478,0.307213338467478,7.327374457614507,7.020161119147029,0.20839387653418834,True,True
asymptotic_upper_endpoint,22261717,0.22744911112041502,0.014691811458637183,0.014691811458637183,5.078488958306996,5.0637971468483585,0.23159454944853614,True,True
asymptotic_upper_endpoint,22261718,0.22744911112041502,0.4357188273601976,0.4357188273601976,1.2801856637406264,0.8444668363804287,0.2490471860483306,True,True
asymptotic_upper_endpoint,22261719,0.22744911112041502,3.690870513883837e-05,3.690870513883837e-05,2.433294492058895,2.433257583353756,0.2272365560991201,True,True
asymptotic_upper_endpoint,22261720,0.22744911112041502,7.5240622368760794,7.5240622368760794,8.43939273251646,0.9153304956403804,0.07577572317474102,True,True
asymptotic_upper_endpoint,22261721,0.22744911112041502,0.11793078828837944,0.11793078828837944,0.33755353025077667,0.21962274196239723,0.2154123800630495,True,True
asymptotic_upper_endpoint,22261722,0.22744911112041502,1.0545215196427407,1.0545215196427407,3.788462109614751,2.7339405899720104,0.2617734252394191,True,True
asymptotic_upper_endpoint,22261723,0.22744911112041502,0.055831033425034704,0.055831033425034704,8.471902285640446,8.416071252215412,0.21925088780404545,True,True
asymptotic_upper_endpoint,22261724,0.22744911112041502,0.01964701803384461,0.01964701803384461,3.5739946418833464,3.5543476238495018,0.23268882042227373,True,True
asymptotic_upper_endpoint,22261725,0.22744911112041502,0.11676566895459173,0.11676566895459173,2.378835256312956,2.262069587358364,0.21526472246483686,True,True
asymptotic_upper_endpoint,22261726,0.22744911112041502,2.2265711754969155,2.2265711754969155,3.593833117429687,1.3672619419327714,0.27655503097600165,True,True
asymptotic_upper_endpoint,22261727,0.22744911112041502,0.24588117347011718,0.24588117347011718,5.407801598635173,5.1619204251650554,0.20911393497506237,True,True
asymptotic_upper_endpoint,22261728,0.22744911112041502,6.141338232420261,6.141338232420261,7.805859514033178,1.6645212816129165,0.3057591247045199,True,True
asymptotic_upper_endpoint,22261729,0.22744911112041502,0.03940355396926698,0.03940355396926698,8.024561663314719,7.985158109345452,0.2199669990877983,True,True
asymptotic_upper_endpoint,22261730,0.22744911112041502,0.4530452863507397,0.4530452863507397,2.0542234282943777,1.601178141943638,0.20255550194588184,True,True
asymptotic_upper_endpoint,22261731,0.22744911112041502,1.4288091699087073,1.4288091699087073,1.6414560915752658,0.2126469216665585,0.264994065852193,True,True
asymptotic_upper_endpoint,22261732,0.22744911112041502,0.6961652805795573,0.6961652805795573,1.358397817390401,0.6622325368108437,0.25549151774017476,True,True
asymptotic_upper_endpoint,22261733,0.22744911112041502,1.7054975654709934,1.7054975654709934,2.8586554197905194,1.153157854319526,0.16569207083041268,True,True
asymptotic_upper_endpoint,22261734,0.22744911112041502,0.1466864777336918,0.1466864777336918,0.9498680028689124,0.8031815251352206,0.2136242062015481,True,True
asymptotic_upper_endpoint,22261735,0.22744911112041502,0.4007577957887385,0.4007577957887385,2.357221103337878,1.9564633075491393,0.24909837653721162,True,True
asymptotic_upper_endpoint,22261736,0.22744911112041502,0.3259913532757972,0.3259913532757972,3.7077998908122227,3.3818085375364255,0.20753543923468257,True,True
asymptotic_upper_endpoint,22261737,0.22744911112041502,0.0011947773306646425,0.0011947773306646425,4.449365726589152,4.448170949258487,0.22861681781383275,True,True
asymptotic_upper_endpoint,22261738,0.22744911112041502,0.8706252463239748,0.8706252463239748,2.6260173267395057,1.755392080415531,0.191000235537395,True,True
asymptotic_upper_endpoint,22261739,0.22744911112041502,0.00999157669867845,0.00999157669867845,5.151997068932419,5.14200549223374,0.22371997732287802,True,True
asymptotic_upper_endpoint,22261740,0.22744911112041502,0.23567922616989012,0.23567922616989012,7.710865989583967,7.475186763414077,0.24286110935914293,True,True
asymptotic_upper_endpoint,22261741,0.22744911112041502,0.08184494636451412,0.08184494636451412,2.571902562509013,2.4900576161444987,0.21729633708550308,True,True
asymptotic_upper_endpoint,22261742,0.22744911112041502,2.688141444393661,2.688141444393661,4.224120939015696,1.5359794946220355,0.27456039666995485,True,True
asymptotic_upper_endpoint,22261743,0.22744911112041502,3.0770307324720854,3.0770307324720854,4.099559924592818,1.0225291921207325,0.28494773235358334,True,True
asymptotic_upper_endpoint,22261744,0.22744911112041502,0.09622726738832643,0.09622726738832643,0.4275049470964072,0.33127767970808075,0.21598144128650418,True,True
asymptotic_upper_endpoint,22261745,0.22744911112041502,0.35819025538032756,0.35819025538032756,2.5031028843708443,2.1449126289905167,0.20724421993922024,True,True
asymptotic_upper_endpoint,22261746,0.22744911112041502,0.7500639106158484,0.7500639106158484,8.319960112556709,7.56989620194086,0.2558726515696253,True,True
asymptotic_upper_endpoint,22261747,0.22744911112041502,1.1067452044787665,1.1067452044787665,8.058970644172375,6.952225439693608,0.26011364471649434,True,True
asymptotic_upper_endpoint,22261748,0.22744911112041502,0.09812354545506352,0.09812354545506352,6.116086657067455,6.017963111612391,0.23815867985291156,True,True
asymptotic_upper_endpoint,22261749,0.22744911112041502,0.05785340356313551,0.05785340356313551,4.813732643703632,4.755879240140496,0.23614783010304102,True,True
asymptotic_upper_endpoint,22261750,0.22744911112041502,1.616152334485979,1.616152334485979,8.46753809271824,6.851385758232261,0.26662014386925764,True,True
asymptotic_upper_endpoint,22261751,0.22744911112041502,0.0425764399417321,0.0425764399417321,1.1971163423540483,1.1545399024123162,0.21967806101468781,True,True
asymptotic_upper_endpoint,22261752,0.22744911112041502,3.1050450064814807,3.1050450064814807,5.275062743459034,2.1700177369775533,0.15787170138427206,True,True
asymptotic_upper_endpoint,22261753,0.22744911112041502,0.22615186534989706,0.22615186534989706,2.2187660835685183,1.9926142182186213,0.2434795497669529,True,True
asymptotic_upper_endpoint,22261754,0.22744911112041502,0.15819858087882466,0.15819858087882466,2.989527235472945,2.8313286545941203,0.24132083730516282,True,True
asymptotic_upper_endpoint,22261755,0.22744911112041502,2.201426495739795,2.201426495739795,6.078944194453701,3.877517698713906,0.2652674141801798,True,True
asymptotic_upper_endpoint,22261756,0.22744911112041502,1.9264007732922146,1.9264007732922146,2.1014025179690723,0.17500174467685767,0.273675346061494,True,True
asymptotic_upper_endpoint,22261757,0.22744911112041502,0.025748828744690755,0.025748828744690755,1.6746200304672005,1.6488712017225098,0.23303959029797733,True,True
asymptotic_upper_endpoint,22261758,0.22744911112041502,1.4674513682894825,1.4674513682894825,3.544040915368937,2.0765895470794544,0.18079515031944654,True,True
asymptotic_upper_endpoint,22261759,0.22744911112041502,0.015221736549893894,0.015221736549893894,3.084168723670761,3.068946987120867,0.2320287845707133,True,True
asymptotic_upper_endpoint,22261760,0.22744911112041502,1.5210545601843792,1.5210545601843792,5.320196868539723,3.7991423083553437,0.07152531296841308,True,True
asymptotic_upper_endpoint,22261761,0.22744911112041502,1.3534519805410952,1.3534519805410952,4.67059433095639,3.3171423504152946,0.2671352819694921,True,True
asymptotic_upper_endpoint,22261762,0.22744911112041502,1.9374978884593457,1.9374978884593457,3.062170724793971,1.1246728363346254,0.16912747852049728,True,True
asymptotic_upper_endpoint,22261763,0.22744911112041502,0.21591775092997567,0.21591775092997567,1.9359647661124613,1.7200470151824856,0.2109120858795891,True,True
asymptotic_upper_endpoint,22261764,0.22744911112041502,0.18459186672685446,0.18459186672685446,2.1522373327706044,1.96764546604375,0.24235516225595727,True,True
asymptotic_upper_endpoint,22261765,0.22744911112041502,0.012182380840599194,0.012182380840599194,5.072125807901145,5.059943427060546,0.2237504673286608,True,True
asymptotic_upper_endpoint,22261766,0.22744911112041502,0.029357758951835122,0.029357758951835122,0.47500894830716833,0.4456511893553332,0.2212854339253978,True,True
asymptotic_upper_endpoint,22261767,0.22744911112041502,0.2622267747969813,0.2622267747969813,5.996935854853677,5.734709080056696,0.21147646670402062,True,True
asymptotic_upper_endpoint,22261768,0.22744911112041502,3.10185299330458,3.10185299330458,4.564877168020775,1.463024174716195,0.16337514722927193,True,True
asymptotic_upper_endpoint,22261769,0.22744911112041502,0.29164576723427427,0.29164576723427427,4.956023076948225,4.6643773097139505,0.20838990019002032,True,True
asymptotic_upper_endpoint,22261770,0.22744911112041502,5.837328067373253,5.837328067373253,8.308116520418391,2.470788453045138,0.06796999038426133,True,True
asymptotic_upper_endpoint,22261771,0.22744911112041502,0.000827635817095107,0.000827635817095107,4.650660094501444,4.649832458684349,0.22637209132494168,True,True
asymptotic_upper_endpoint,22261772,0.22744911112041502,0.018853694335684956,0.018853694335684956,4.987986868918785,4.9691331745831,0.23192394109805556,True,True
asymptotic_upper_endpoint,22261773,0.22744911112041502,0.03041565469400842,0.03041565469400842,1.8399442217603184,1.80952856706631,0.2333579924306106,True,True
asymptotic_upper_endpoint,22261774,0.22744911112041502,0.37815465706771256,0.37815465706771256,4.1588076074368026,3.78065295036909,0.20362075906943927,True,True
asymptotic_upper_endpoint,22261775,0.22744911112041502,1.739279042097353,1.739279042097353,8.336699957955586,6.597420915858233,0.270619006515243,True,True
asymptotic_upper_endpoint,22261776,0.22744911112041502,1.2401353808420894,1.2401353808420894,2.856026354204843,1.6158909733627538,0.1854373379969946,True,True
asymptotic_upper_endpoint,22261777,0.22744911112041502,0.0034054012185353866,0.0034054012185353866,1.3734639384424625,1.3700585372239271,0.22523928601515075,True,True
asymptotic_upper_endpoint,22261778,0.22744911112041502,0.2022965407886801,0.2022965407886801,8.374933687872941,8.172637147084261,0.24159577656547804,True,True
asymptotic_upper_endpoint,22261779,0.22744911112041502,1.3929604958605122,1.3929604958605122,2.2289096480756827,0.8359491522151704,0.26444180004405143,True,True
asymptotic_upper_endpoint,22261780,0.22744911112041502,0.7407878578664233,0.7407878578664233,6.10516401080567,5.364376152939247,0.19453234570259298,True,True
asymptotic_upper_endpoint,22261781,0.22744911112041502,0.2708149626047627,0.2708149626047627,1.7589404894487364,1.4881255268439737,0.2081948220361177,True,True
asymptotic_upper_endpoint,22261782,0.22744911112041502,0.0002854765544930693,0.0002854765544930693,2.218845208129527,2.218559731575034,0.22802867387719616,True,True
asymptotic_upper_endpoint,22261783,0.22744911112041502,0.6984603391360249,0.6984603391360249,5.7917502851253655,5.093289945989341,0.19518794152005248,True,True
asymptotic_upper_endpoint,22261784,0.22744911112041502,1.6045072253283483,1.6045072253283483,2.313187003143501,0.7086797778151528,0.2689384246471013,True,True
asymptotic_upper_endpoint,22261785,0.22744911112041502,1.5864813120312276,1.5864813120312276,3.5419885680782563,1.9555072560470288,0.2661999399530944,True,True
asymptotic_upper_endpoint,22261786,0.22744911112041502,0.04974241123482148,0.04974241123482148,3.03715256014812,2.9874101489132987,0.21870506340078585,True,True
asymptotic_upper_endpoint,22261787,0.22744911112041502,2.9058901241042556,2.9058901241042556,3.397591213583821,0.4917010894795655,0.2834777282325765,True,True
asymptotic_upper_endpoint,22261788,0.22744911112041502,1.7296572873363933,1.7296572873363933,3.080073877172293,1.3504165898358997,0.1791951176639495,True,True
asymptotic_upper_endpoint,22261789,0.22744911112041502,0.0024325369867377322,0.0024325369867377322,1.2764813995768578,1.27404886259012,0.22575131600698803,True,True
asymptotic_upper_endpoint,22261790,0.22744911112041502,4.368682129499234,4.368682129499234,7.02904686739443,2.6603647378951956,0.13443484420315996,True,True
asymptotic_upper_endpoint,22261791,0.22744911112041502,4.176287588017964,4.176287588017964,4.498384563383576,0.32209697536561155,0.120867051168635,True,True
asymptotic_upper_endpoint,22261792,0.22744911112041502,0.008867116687959309,0.008867116687959309,0.3296947878860403,0.320827671198081,0.2239911745233347,True,True
asymptotic_upper_endpoint,22261793,0.22744911112041502,2.8462470505031705,2.8462470505031705,3.3988461085431663,0.5525990580399955,0.28227759954328707,True,True
asymptotic_upper_endpoint,22261794,0.22744911112041502,1.14820655987568,1.14820655987568,1.7647477281098398,0.6165411682341598,0.18532770762208833,True,True
asymptotic_upper_endpoint,22261795,0.22744911112041502,0.029276359086419568,0.029276359086419568,1.4620106190347508,1.4327342599483313,0.22146117519219458,True,True
asymptotic_upper_endpoint,22261796,0.22744911112041502,0.0009646992934726484,0.0009646992934726484,2.3237513741421543,2.3227866748486816,0.22857333838988994,True,True
asymptotic_upper_endpoint,22261797,0.22744911112041502,0.4605076395588288,0.4605076395588288,2.6610910046096623,2.2005833650508335,0.25089780396851324,True,True
asymptotic_upper_endpoint,22261798,0.22744911112041502,0.3225846264787027,0.3225846264787027,1.8440815331616731,1.5214969066829704,0.2467853353097762,True,True
asymptotic_upper_endpoint,22261799,0.22744911112041502,0.656148143459944,0.656148143459944,1.5995074250312538,0.9433592815713098,0.1999668356320094,True,True
asymptotic_upper_endpoint,22261800,0.22744911112041502,1.3457783299717965,1.3457783299717965,2.456915052125281,1.1111367221534845,0.2647568303571849,True,True
asymptotic_upper_endpoint,22261801,0.22744911112041502,0.0034384397761186847,0.0034384397761186847,5.352225726161802,5.348787286385683,0.22941951416356693,True,True
asymptotic_upper_endpoint,22261802,0.22744911112041502,0.11385935576450956,0.11385935576450956,3.328886664643029,3.2150273088785193,0.215665843034736,True,True
asymptotic_upper_endpoint,22261803,0.22744911112041502,0.20269706082135475,0.20269706082135475,6.16599859009896,5.963301529277605,0.20938502024934613,True,True
asymptotic_upper_endpoint,22261804,0.22744911112041502,0.07842378315928134,0.07842378315928134,0.18371875353389153,0.10529497037461019,0.2175165495984772,True,True


==> anc/results/epsilon_profile.csv <==
epsilon_R,chi2,delta_chi2,theta_R,phi_d,phi_s,scalar
0.0001,5.954294869563931,5.658116483431341,1.5704204585059849,-2.5674462891123158,-0.5828128035163064,complex
0.0001333521432163324,5.954240412419146,5.658062026286556,1.5705664688557854,-2.5677293843251805,-0.9213149350910074,complex
0.00017782794100389227,5.954143573340651,5.6579651872080605,1.5704204585059849,-2.5690846940807863,-0.582812803507083,complex
0.00023713737056616554,5.953971370641794,5.657792984509204,1.5707386003346393,0.5728060423481055,1.952165011439839,complex
0.00031622776601683794,5.953665158673042,5.657486772540452,1.5704209030572605,-2.568702615486017,-0.5828128035093155,complex
0.00042169650342858224,5.953120666808743,5.6569422806761525,1.5707423145394945,0.5727881551996915,1.9470142065791018,complex
0.0005623413251903491,5.952152531386607,5.655974145254016,1.5707423145394945,0.5727807449185992,1.9470142065786444,complex
0.0007498942093324559,5.950431305237808,5.654252919105218,1.5707441984734531,0.5728981650504671,-3.110176727053791,complex
0.001,5.947371714338942,5.651193328206352,1.5707458315823077,0.5727687528507116,3.110176727053969,complex
0.001333521432163324,5.94193479766307,5.6457564115304795,1.5707489779144415,0.572871685064545,3.110176727053844,complex
0.0017782794100389228,5.932278744664394,5.636100358531804,1.5707553142828194,0.5728442124496725,-3.1101767270539122,complex
0.0023713737056616554,5.91514649453119,5.6189681083986,1.5707633321639676,0.5729405320848691,-3.1101767270538874,complex
0.0031622776601683794,5.884803621937548,5.588625235804958,1.5707789529279144,0.5731422899534195,-3.110176727053884,complex
0.004216965034285823,5.831234709803739,5.5350563236711485,1.5707882879262587,0.5734035556706158,3.110176727053897,complex
0.005623413251903491,5.737210997802508,5.441032611669918,1.5655740807167833,0.5738193597446548,3.1101804071253576,complex
0.007498942093324558,5.573894052958288,5.2777156668256975,1.5671793194683052,0.5749645136118997,3.1413879767308277,complex
0.01,5.2957929362204,4.99961455008781,1.5707408184173846,0.5767198989755304,3.1101767270538954,complex
0.01333521432163324,4.840283744307515,4.5441053581749244,1.5680244350642694,0.5803744868103416,-2.3227722437970106,complex
0.01778279410038923,4.1537715354092075,3.8575931492766173,1.5699173468645309,-2.553598813956768,-2.2589854246860765,complex
0.023713737056616554,3.323460071973189,3.027281685840599,1.5707899300685164,0.6068989828200689,-0.8237850787743848,complex
0.025,3.191673625660199,2.895495239527609,1.5707963267922482,-2.528351530901356,-0.36184830914890787,complex
0.02790585565562524,3.0034289165200296,2.70725053038744,1.4895211259166303,0.6318028056518488,1.0169814506337382,complex
0.031149471194903623,2.8846931301810153,2.5885147440484255,1.0920793279356948,-2.527113078263318,-2.1625126786099482,complex
0.03162277660168379,2.867055120207428,2.5708767340748384,1.0621849209561296,-2.5297466792017227,-2.168130215434034,complex
0.034770105876561465,2.74840800908887,2.4522296229562803,0.9083931108318524,-2.5477603351797766,-2.2059553748442897,complex
0.038811582228885234,2.5943614469647422,2.2981830608321525,0.7738450667674897,-2.5714611216251546,-2.2542302997118253,complex
0.042169650342858224,2.4668941435355713,2.1707157574029816,0.6907805410243135,-2.5916132334224895,-2.2935805376665845,complex
0.04332281645782801,2.423512092377143,2.1273337062445528,0.6662951887488328,-2.5988538734216178,-2.3068817246190436,complex
0.04835841050669175,2.2383207107940497,1.9421423246614598,0.5773912453069472,-2.62990517744873,-2.364381965083923,complex
0.05397931293340843,2.0438358905560006,1.7476575044234106,0.5031332332231353,-2.664268902034417,-2.4279684792956506,complex
0.05623413251903491,1.9704131195121197,1.6742347333795298,0.4786658487156721,0.4629364667305627,0.6879721115517217,complex
0.06025355660438076,1.8466119723656496,1.5504335862330596,0.4408323205475905,-2.706550885103149,-2.5002941107070247,complex
0.06725708213359573,1.6511060637658788,1.3549276776332888,0.38860842807738755,-2.7644040238367165,-2.5856058070788195,complex
0.07498942093324558,1.4558844897668104,1.1597061036342204,0.34568737411522366,-2.8331113933071865,-2.6788652198025362,complex
0.07507465703354613,1.4538050913169982,1.1576267051844082,0.34527921035187165,-2.8338136891603685,-2.6798208536035197,complex
0.08380090170294831,1.245797230741109,0.949618844608519,0.3095114820205746,-2.896725223926351,-2.7679328992968895,complex
0.09354143466934853,1.0235376187243816,0.7273592325917917,0.2796869800769769,-2.944932016879599,-2.841594524717348,complex
0.1,0.8836213386942919,0.587442952561702,0.263978628451169,-2.9677718412300345,-2.8791879013514827,complex
0.10441415094811751,0.7926691979147097,0.49649081178211973,0.2546739208860114,-2.9804725684741022,-2.9009344828002517,complex
0.11655064899051328,0.5693965740225726,0.27321818788998264,0.23373043504911128,-3.0071098815073487,-2.9483759469875976,complex
0.1300978234919482,0.38507341018255814,0.08889502404996819,0.21627682135333565,-3.027802279208106,-2.9863280209120644,complex
0.1333521432163324,0.35407586170330335,0.0578974755707134,0.21283823928680562,0.10966546975146597,0.14777239271924078,complex
0.14521964333909262,0.29657730166006296,0.0003989155274730094,0.20211515708003747,0.09671859646142801,0.12454890219054747,complex
0.14625086876157056,0.2961783861325916,1.6653345369377348e-15,0.20129743166799546,0.09572500114263051,0.1227927639198364,complex
0.16209913621528385,0.40045518597508145,0.1042767998424915,0.1905282985043349,0.08240600600381093,0.0998499456585313,complex
0.1778279410038923,0.7487372969069022,0.4525589107743122,0.1824244365349695,0.07190576880661192,0.08281392640217658,complex
0.1809406038850097,0.8517450649328213,0.5555666788002314,0.1810523070800523,0.07006911572124194,0.07995074255055842,complex
0.20197209497026972,1.8966894844193507,1.6005110982867607,0.17328337406115388,-3.0823258854855156,-3.0777022919257817,complex
0.22544816514818306,3.9177235401555732,3.621545154022983,0.1668670204876921,0.04976083048146169,0.05090917377387215,complex
0.23713737056616552,5.324618512998152,5.028440126865561,0.16428445797241048,-3.095806036104002,-3.095788693528199,complex
0.2516529581780302,7.494995787372652,7.198817401240062,0.1614939302817362,-3.1001782225277705,-3.101190161762137,complex
0.28090364504908816,13.485020164668828,13.188841778536238,0.15689497500411165,-3.107465568186642,-3.109709642596571,complex
0.3135542628751534,23.110508841336845,22.814330455204257,0.15283439580586491,-3.1137870006753605,-3.1166350084004084,complex
0.31622776601683794,24.049793850416428,23.75361546428384,0.1525372136244233,-3.1142382401605864,-3.117113572201097,complex
0.35,38.04267991475411,37.74650152862152,0.1491039689675526,-3.1192402507743293,-3.1222845869664475,complex
0.4216965034285822,98.6673599073474,98.37118152121481,0.15200575482729156,-3.1334625531353586,-3.1345243651630246,complex
0.5623413251903491,3203.38264050383,3203.0864621176975,0.058683256514176566,-2.1963683052022294,-2.2010332497708682,complex
0.7498942093324559,11424.578634993217,11424.282456607085,0.03856211183487265,-2.0099383989820625,-2.0110237659978503,complex
1.0,357050.7908458382,357050.49466745206,0.23963417871382092,-1.5699873635624757,-1.5699148064138242,complex
0.0001,5.954364841258559,0.0001524520145048669,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.0001333521432163324,5.954364841256887,0.0001524520128333151,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.00017782794100389227,5.9543648412544075,0.00015245201035352096,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.00023713737056616554,5.954364841250545,0.00015245200649083301,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.00031622776601683794,5.954364841243799,0.00015245199974511792,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.00042169650342858224,5.9543648412319286,0.00015245198787461334,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.0005623413251903491,5.954364841210788,0.0001524519667341906,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.0007498942093324559,5.954364841173228,0.0001524519291740134,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.001,5.954364841106447,0.0001524518623927662,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.001333521432163324,5.95436484098777,0.00015245174371614212,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.0017782794100389228,5.954364840776728,0.00015245153267429146,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.0023713737056616554,5.954364840401437,0.000152451157383382,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.0031622776601683794,5.95436483973406,0.00015245049000611743,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.004216965034285823,5.95436483854728,0.00015244930322566574,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.005623413251903491,5.954364836436855,0.00015244719280094188,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.007498942093324558,5.954364832683931,0.00015244343987674824,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.01,5.954364826010163,0.0001524367661094317,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.01333521432163324,5.954364814142373,0.00015242489831912565,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.01778279410038923,5.954364793038127,0.00015240379407277516,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.023713737056616554,5.954364755508885,0.00015236626483083882,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.025,5.954364745954221,0.00015235671016711194,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.02790585565562524,5.95436472251129,0.00015233326723596008,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.031149471194903623,5.954364693301895,0.00015230405784105727,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.03162277660168379,5.954364688771426,0.00015229952737172425,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.034770105876561465,5.9543646569076145,0.00015226766356057908,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.038811582228885234,5.954364611561121,0.00015222231706690792,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.042169650342858224,5.954364570093633,0.00015218084957879796,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.04332281645782801,5.954364555060361,0.00015216581630728143,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.04835841050669175,5.954364484661635,0.0001520954175813216,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.05397931293340843,5.954364396946348,0.00015200770229384375,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.05623413251903491,5.95436435905154,0.00015196980748566347,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.06025355660438076,5.954364287655014,0.00015189841095963885,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.06725708213359573,5.954364151480409,0.0001517622363547133,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.07498942093324558,5.954363983760307,0.00015159451625290643,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.07507465703354613,5.954363981809866,0.0001515925658122086,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.08380090170294831,5.954363770403933,0.000151381159879449,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.09354143466934853,5.954363506996565,0.0001511177525106433,2.215802400100845e-06,-2.778633325643158,-1.8283290985558522,real
0.1,5.954363316387473,0.0001509271434194659,2.215802400100845e-06,-1.7389024236453876,-3.141582060305962,real
0.10441415094811751,5.954363178796081,0.0001507895520269642,2.215802400100845e-06,-3.1415840271943,-1.971685564175596,real
0.11655064899051328,5.95436276986678,0.00015038062272587638,2.215802400100845e-06,-3.1415840271943,-1.971685564175596,real
0.1300978234919482,5.954362260350342,0.00014987110628794653,2.215802400100845e-06,-3.1415840271943,-1.971685564175596,real
0.1333521432163324,5.954362129615699,0.00014974037164527942,2.215802400100845e-06,-2.581262212598604,1.8227536295510038,real
0.14521964333909262,5.9543616255040925,0.0001492362600385988,2.215802400100845e-06,-2.581262212598604,1.8227536295510038,real
0.14625086876157056,5.9543615796708025,0.00014919042674854666,2.215802400100845e-06,-2.581262212598604,1.8227536295510038,real
0.16209913621528385,5.954360834501426,0.00014844525737167658,2.215802400100845e-06,-2.581262212598604,1.8227536295510038,real
0.1778279410038923,5.95436001921558,0.0001476299715257312,2.215802400100845e-06,-0.6962968158281575,-0.8508566653340601,real
0.1809406038850097,5.954359848931069,0.00014745968701479484,2.215802400100845e-06,-0.6962968158281575,-0.8508566653340601,real
0.20197209497026972,5.9543586209360875,0.00014623169203353825,6.380276200057891e-06,-0.20875841149283225,-1.113779333759373,real
0.22544816514818306,5.954357090886383,0.0001447016423288261,6.380276200057891e-06,0.004545791807394426,0.34359185804637676,real
0.23713737056616552,5.954356266366736,0.00014387712268248976,6.380276200057891e-06,-0.016106841625526558,-0.5157260645637086,real
0.2516529581780302,5.954355184485489,0.00014279524143478994,6.380276200057891e-06,-0.44947997405030066,0.37977338838726754,real
0.28090364504908816,5.954352809167878,0.00014041992382374247,6.380276200057891e-06,0.3637069788488151,-1.435222124326126,real
0.3135542628751534,5.954349849596541,0.00013746035248729527,6.380276200057891e-06,-0.9545137031474469,0.21058241321914972,real
0.31622776601683794,5.954349592861198,0.00013720361714408824,1.1325358447316497e-05,2.896960502257742,-2.986910914240493,real
0.35,5.954346162076358,0.00013377283230386894,6.380276200057891e-06,-1.4752472589515504,-0.9674132345806844,real
0.4216965034285822,5.9543377258359005,0.00012533659184654766,2.1730310858439796e-07,-2.3849695604619945,0.6525312714418543,real
0.5623413251903491,5.954316624018524,0.00010423477447041307,2.1730310858439796e-07,-2.826423779729192,3.0202128359634015,real
0.7498942093324559,5.954279102446305,6.671320225137833e-05,1.26091281107861e-05,0.11698034207512037,-2.668050976434937,real
1.0,5.954212389244744,6.901146321069973e-13,6.110359335652034e-07,-3.141535870077547,-1.2494843976816734,real


==> anc/results/fit_summary.json <==
{
  "lambda_b": 1.0,
  "profile_95_threshold_1d": 3.841458820694124,
  "profiled_sm": {
    "chi2": 5.954364841261909,
    "prediction": {
      "delta_m_s": 17.765927470287416,
      "delta_m_d": 0.507036921092675,
      "phi_s": -0.037560871627772045,
      "phi_d_eff": 0.8014213549294369,
      "epsilon_K": 0.0022267910981402478,
      "br_xs_gamma": 0.000344001538256023,
      "ratio_xd_xs_gamma": 0.0438661352400179
    },
    "nuisance_z": {
      "Vcb": 1.3442253032878995,
      "lambda": 0.027195373057242622,
      "Vub": -0.6821624292595155,
      "gamma": -0.11185384327792312,
      "lattice_s": 0.7088852139327411,
      "lattice_d": -0.5012340506053038,
      "BK_RGI": 0.26788933783122043,
      "eta_B": 0.299500345909525,
      "eta_ut": 0.08049924834930695,
      "eta_tt": 0.6435481852327014,
      "kappa_epsilon": 0.4686813584565187,
      "m_c": 0.039989704803920306,
      "m_t": 0.2654393032485491,
      "br_xs_gamma_SM": 0.23538460329546945,
      "kappa_ds_gamma": -0.01884079613007802
    },
    "nuisance_physical": {
      "A": 0.8260412628440554,
      "lambda": 0.22498598298207262,
      "rhobar": 0.1617656895590715,
      "etabar": 0.35510219393963677,
      "vcb": 0.041812832315277174,
      "vub": 0.0037652309665980517,
      "gamma_deg": 65.50851154852728,
      "fbs_sqrt_b": 0.26014064571941664,
      "fbd_sqrt_b": 0.2125795899913579,
      "bk_rgi": 0.755737792974264,
      "eta_b": 0.5529950034590952,
      "eta_ut": 0.4044124962417465,
      "eta_tt": 0.5648659630788755,
      "kappa_epsilon": 0.9493736271691303,
      "mc": 1.2730799536716175,
      "mt": 163.70827780079375,
      "br_xs_sm": 0.000344001538256023,
      "kappa_ds_gamma": 1.0096929779854535
    }
  },
  "best_complex_fit_1TeV": {
    "chi2": 0.29617838613258995,
    "epsilon_R": 0.14625086876157056,
    "theta_R": 0.2012974299519274,
    "phi_d": -3.045867654365621,
    "phi_s": -3.018799890617139,
    "delta_phi_wrapped": 0.027067763748481962,
    "prediction": {
      "delta_m_s": 17.766001261816456,
      "delta_m_d": 0.5068720150151128,
      "phi_s": -0.05125467656270169,
      "phi_d_eff": 0.788926692934468,
      "epsilon_K": 0.0022280213034884715,
      "br_xs_gamma": 0.00034400159267653787,
      "ratio_xd_xs_gamma": 0.044391638187264396
    },
    "nuisance_z": {
      "Vcb": 0.038061535070269915,
      "lambda": 0.003352713710612486,
      "Vub": 0.06145018921155953,
      "gamma": 0.1317895647559864,
      "lattice_s": 0.14883966409645474,
      "lattice_d": 0.10289044538863573,
      "BK_RGI": -0.00473895508121873,
      "eta_B": 0.05954743181504239,
      "eta_ut": -0.0014268449311420732,
      "eta_tt": -0.01105136001681109,
      "kappa_epsilon": -0.008347641595379254,
      "m_c": -0.0007083521928773843,
      "m_t": 0.024249792355796544,
      "br_xs_gamma_SM": 0.23538209151824302,
      "kappa_ds_gamma": -0.02165932811572281
    },
    "nuisance_physical": {
      "A": 0.8146993798460371,
      "lambda": 0.22498073759701634,
      "rhobar": 0.16317355297542646,
      "etabar": 0.3723358781567834,
      "vcb": 0.041236785956865654,
      "vub": 0.003868536933117627,
      "gamma_deg": 66.33490556369476,
      "fbs_sqrt_b": 0.2569483860853498,
      "fbd_sqrt_b": 0.21159222867901692,
      "bk_rgi": 0.7532568755087609,
      "eta_b": 0.5505954743181505,
      "eta_ut": 0.4040028657753443,
      "eta_tt": 0.5497447135836117,
      "kappa_epsilon": 0.9398330471680924,
      "mc": 1.2728968124151319,
      "mt": 163.50085482142597,
      "br_xs_sm": 0.0003440014955558102,
      "kappa_ds_gamma": 1.0096357532595535
    },
    "lambda_products": {
      "abs_sb": 0.14329777026720078,
      "abs_db": 0.029241505603554006,
      "abs_ds": 0.004190242552245146
    },
    "optimizer_success": true,
    "optimizer_message": "`ftol` termination condition is satisfied."
  },
  "best_real_fit_1TeV": {
    "chi2": 5.954212389244054,
    "epsilon_R": 1.0,
    "theta_R": 2.215802400100845e-06,
    "phi_d": -2.3517378969857985,
    "phi_s": 0.2001757888724576,
    "delta_phi_wrapped": 2.5519136858582563,
    "prediction": {
      "delta_m_s": 17.765927469910316,
      "delta_m_d": 0.5070369222354849,
      "phi_s": -0.03756087270533059,
      "phi_d_eff": 0.8014213449998748,
      "epsilon_K": 0.0022267910991045,
      "br_xs_gamma": 0.0003440041237102341,
      "ratio_xd_xs_gamma": 0.04386555475923556
    },
    "nuisance_z": {
      "Vcb": 1.3442243875581017,
      "lambda": 0.027195516486345,
      "Vub": -0.6821630671842583,
      "gamma": -0.11185238006325487,
      "lattice_s": 0.7088856114103496,
      "lattice_d": -0.5012370710753136,
      "BK_RGI": 0.26788886754725777,
      "eta_B": 0.29950091920124233,
      "eta_ut": 0.08049902051866216,
      "eta_tt": 0.6435478618862254,
      "kappa_epsilon": 0.4686813577028473,
      "m_c": 0.03998897676288352,
      "m_t": 0.2654386900514489,
      "br_xs_gamma_SM": 0.23526602331622923,
      "kappa_ds_gamma": -0.018837707892399243
    },
    "nuisance_physical": {
      "A": 0.82604125463361,
      "lambda": 0.22498598301362702,
      "rhobar": 0.1617656555579189,
      "etabar": 0.35510220343507143,
      "vcb": 0.04181283191142061,
      "vub": 0.0037652308779747143,
      "gamma_deg": 65.50851666977861,
      "fbs_sqrt_b": 0.260140647985039,
      "fbd_sqrt_b": 0.2125795835122693,
      "bk_rgi": 0.75573778869468,
      "eta_b": 0.5529950091920125,
      "eta_ut": 0.4044124951025933,
      "eta_tt": 0.5648659556095719,
      "kappa_epsilon": 0.9493736271540569,
      "mc": 1.2730799503954329,
      "mt": 163.70827727344422,
      "br_xs_sm": 0.00034399952239637594,
      "kappa_ds_gamma": 1.009693040686021
    },
    "lambda_products": {
      "abs_sb": 0.9999999999975452,
      "abs_db": 2.215802400099032e-06,
      "abs_ds": 2.2158024000935923e-06
    },
    "optimizer_success": true,
    "optimizer_message": "`ftol` termination condition is satisfied."
  },
  "delta_chi2_sm_complex": 5.658186455129319,
  "delta_chi2_sm_real": 0.0001524520178550759,
  "equal_mass_1TeV_profile_limit": {
    "complex_epsilon_R_95": 0.22744911112041502,
    "complex_saturated": false,
    "real_epsilon_R_95": 1.0,
    "real_saturated": true
  },
  "mass_grid_GeV": [
    500.0,
    733.8996338110344,
    1077.217345015942,
    1581.1388300841895,
    2320.794416806388,
    3406.4603452898036,
    5000.0
  ],
  "mass_plane_points": 49,
  "mass_plane_saturated_points": 1,
  "mass_plane_endpoint_delta_chi2_max_deviation": 2.6144541326107333
}


==> anc/results/hd_hs_scan_summary.json <==
{
  "chi2_min": 0.29617838613258995,
  "grid_chi2_min": 0.2967503977187638,
  "grid": 41,
  "n_phases": 102,
  "ckm_alignment_ratio_w": [
    -0.18933695156277333,
    -0.08838834839300715
  ],
  "points_within_68": 2158,
  "points_within_95": 4182,
  "levels": {
    "68": 2.2789,
    "95": 5.9915
  },
  "delta_chi2_ckm_aligned_point": 1.5121006902539598,
  "delta_chi2_minimal_u2cubed_point": 2.6527970846145843
}


==> anc/results/hypothesis_test.json <==
{
  "benchmark": {
    "M_D_GeV": 1000.0,
    "m_S_GeV": 1000.0,
    "lambda_b": 1.0
  },
  "profiled_sm_chi2": 5.954364841261909,
  "generic_chi2": 0.29617838613258995,
  "md_over_ms": 0.05014095248505454,
  "ckm_aligned": {
    "suppression": 1.0,
    "chi2": 1.7771373294065032,
    "epsilon_R": 0.08964116098318817,
    "phi_s": 0.3833140610648932,
    "branch": 1,
    "theta_R_fixed": 0.204218180112872,
    "tan_theta_R_fixed": 0.20710533071517565,
    "phi_d": 3.102280006314065,
    "converged": true,
    "epsilon_R_95": 0.11204054619091212,
    "epsilon_R_95_saturates_cap": false,
    "delta_chi2_minus_generic": 1.4809589432739132,
    "asymptotic_p_vs_generic": 0.4768852077647674,
    "delta_chi2_sm_minus_this": 4.177227511855406,
    "prediction": {
      "delta_m_s": 17.76596287068268,
      "delta_m_d": 0.5069055412631965,
      "phi_s": -0.05254482768453869,
      "phi_d_eff": 0.7939955375270951,
      "epsilon_K": 0.002228197724291499,
      "br_xs_gamma": 0.00034400155927534026,
      "ratio_xd_xs_gamma": 0.0433109101948864
    },
    "nuisance_z": [
      0.4403089101584137,
      0.007693671032500441,
      -0.6954485897562924,
      -0.336417184186489,
      0.7674223903831825,
      -0.02012736161580359,
      -0.04400815729131934,
      0.30784212950407586,
      -0.012749479739870532,
      -0.09917487961917597,
      -0.0775975638892622,
      -0.006328751155663494,
      0.11757486142425805,
      0.2353837153898208,
      -0.01592986725797602
    ]
  },
  "minimal_u2cubed": {
    "suppression": 0.05014095248505454,
    "chi2": 2.948433329718318,
    "epsilon_R": 0.13528217665609837,
    "phi_s": 0.15544256216345764,
    "branch": -1,
    "theta_R_fixed": 0.010647628565323829,
    "tan_theta_R_fixed": 0.010648030964532998,
    "phi_d": -0.26317073829372106,
    "converged": true,
    "epsilon_R_95": 0.2108133714649887,
    "epsilon_R_95_saturates_cap": false,
    "delta_chi2_minus_generic": 2.652254943585728,
    "asymptotic_p_vs_generic": 0.26550344263000214,
    "delta_chi2_sm_minus_this": 3.005931511543591,
    "prediction": {
      "delta_m_s": 17.766001279771483,
      "delta_m_d": 0.5068952706560172,
      "phi_s": -0.05204787307847617,
      "phi_d_eff": 0.8002864388518511,
      "epsilon_K": 0.002227151473701923,
      "br_xs_gamma": 0.00034400158658342433,
      "ratio_xd_xs_gamma": 0.04552637491114054
    },
    "nuisance_z": [
      0.8153690039617635,
      0.05328656691211798,
      -0.8747861716255997,
      0.6120550265421095,
      0.0018438299141769151,
      0.01746604762649983,
      0.18824215835733202,
      0.001197966302325102,
      0.056575857762451706,
      0.45445268790074644,
      0.3299843721058829,
      0.02809781537257021,
      0.09308296595930823,
      0.23538242941447376,
      -0.02795607160705246
    ]
  }
}


==> anc/results/hypothesis_toys_aligned.json <==
{
  "hypothesis": "aligned",
  "toys": 400,
  "nested_ok": 400,
  "seed": 20260807,
  "truth": {
    "suppression": 1.0,
    "chi2": 1.7771373294065032,
    "epsilon_R": 0.08964116098318817,
    "phi_s": 0.3833140610648932,
    "branch": 1,
    "theta_R_fixed": 0.204218180112872,
    "tan_theta_R_fixed": 0.20710533071517565,
    "phi_d": 3.102280006314065,
    "converged": true,
    "epsilon_R_95": 0.11204054619091212,
    "epsilon_R_95_saturates_cap": false,
    "delta_chi2_minus_generic": 1.4809589432739132,
    "asymptotic_p_vs_generic": 0.4768852077647674,
    "delta_chi2_sm_minus_this": 4.177227511855406,
    "prediction": {
      "delta_m_s": 17.76596287068268,
      "delta_m_d": 0.5069055412631965,
      "phi_s": -0.05254482768453869,
      "phi_d_eff": 0.7939955375270951,
      "epsilon_K": 0.002228197724291499,
      "br_xs_gamma": 0.00034400155927534026,
      "ratio_xd_xs_gamma": 0.0433109101948864
    },
    "nuisance_z": [
      0.4403089101584137,
      0.007693671032500441,
      -0.6954485897562924,
      -0.336417184186489,
      0.7674223903831825,
      -0.02012736161580359,
      -0.04400815729131934,
      0.30784212950407586,
      -0.012749479739870532,
      -0.09917487961917597,
      -0.0775975638892622,
      -0.006328751155663494,
      0.11757486142425805,
      0.2353837153898208,
      -0.01592986725797602
    ]
  },
  "q_observed": 1.4809589432739132,
  "empirical_p_value": 0.6175,
  "exceedances": 247,
  "asymptotic_p_value": 0.4768852077647674,
  "critical_value_95_empirical": 7.004078001978972,
  "critical_value_95_asymptotic": 5.991464547107979,
  "coverage_of_asymptotic_threshold": 0.925,
  "median_q": 1.9552551105585603,
  "q_zero_fraction": 0.0
}


==> anc/results/hypothesis_toys_minimal.json <==
{
  "hypothesis": "minimal",
  "toys": 400,
  "nested_ok": 400,
  "seed": 20260807,
  "truth": {
    "suppression": 0.05014095248505454,
    "chi2": 2.948433329718318,
    "epsilon_R": 0.13528217665609837,
    "phi_s": 0.15544256216345764,
    "branch": -1,
    "theta_R_fixed": 0.010647628565323829,
    "tan_theta_R_fixed": 0.010648030964532998,
    "phi_d": -0.26317073829372106,
    "converged": true,
    "epsilon_R_95": 0.2108133714649887,
    "epsilon_R_95_saturates_cap": false,
    "delta_chi2_minus_generic": 2.652254943585728,
    "asymptotic_p_vs_generic": 0.26550344263000214,
    "delta_chi2_sm_minus_this": 3.005931511543591,
    "prediction": {
      "delta_m_s": 17.766001279771483,
      "delta_m_d": 0.5068952706560172,
      "phi_s": -0.05204787307847617,
      "phi_d_eff": 0.8002864388518511,
      "epsilon_K": 0.002227151473701923,
      "br_xs_gamma": 0.00034400158658342433,
      "ratio_xd_xs_gamma": 0.04552637491114054
    },
    "nuisance_z": [
      0.8153690039617635,
      0.05328656691211798,
      -0.8747861716255997,
      0.6120550265421095,
      0.0018438299141769151,
      0.01746604762649983,
      0.18824215835733202,
      0.001197966302325102,
      0.056575857762451706,
      0.45445268790074644,
      0.3299843721058829,
      0.02809781537257021,
      0.09308296595930823,
      0.23538242941447376,
      -0.02795607160705246
    ],
    "generic_start": [
      0.14625086876157056,
      0.2012974299519274,
      -3.045867654365621,
      -3.018799890617139
    ]
  },
  "q_observed": 2.652254943585728,
  "empirical_p_value": 0.345,
  "exceedances": 138,
  "asymptotic_p_value": 0.26550344263000214,
  "critical_value_95_empirical": 6.753698609236119,
  "critical_value_95_asymptotic": 5.991464547107979,
  "coverage_of_asymptotic_threshold": 0.9375,
  "median_q": 1.6602381960506691,
  "q_zero_fraction": 0.0
}


==> anc/results/mass_plane.csv <==
M_D_GeV,m_S_GeV,chi2_min,epsilon_R_best,epsilon_R_95,limit_saturates_at_1,theta_R_best,phi_d_best,phi_s_best,delta_chi2_at_endpoint
500.0,500.0,0.2288683665411348,0.07493682862814502,0.11258772649192322,False,0.20472645874039608,-3.1346209314121163,-3.0205060158342016,3.8485033493826055
500.0,733.8996338110344,0.25412538052527556,0.09104815375177457,0.13928195519775938,False,0.2030675470705163,-3.0948990936670553,-3.019198083511711,3.8356108242321225
500.0,1077.217345015942,0.2799517034769318,0.11629307194244423,0.1799564474783561,False,0.2018795032629512,-3.063191960237497,0.12278749454992857,3.8416793449761646
500.0,1581.1388300841895,0.2992756023784107,0.15495127970417719,0.24121735134231934,False,0.20119816482664257,0.09884731286698097,0.12277932767943554,3.846367979564709
500.0,2320.794416806388,0.3113113769411469,0.21324846098701214,0.33286696478536515,False,0.20084610966566588,-3.0311470085746315,-3.018898782576189,3.8429174654025666
500.0,3406.4603452898036,0.31802288253562605,0.30039344718141475,0.4694980116243802,False,0.20067125187266063,-3.0250244888738806,-3.0189655806803333,3.840786215363659
500.0,5000.0,0.3215140352315714,0.4299288464306064,0.6725445294378486,False,0.20058599188953105,-3.0219332009609086,-3.019004741114971,3.846331018197764
733.8996338110344,500.0,0.2547944998988674,0.09153921743095045,0.140101654077527,False,0.20303215348620518,-3.0940027485149084,0.12241321700410318,3.838961915784795
733.8996338110344,733.8996338110344,0.27279073193568043,0.10762217804764929,0.16611294856787595,False,0.20217359480280833,-3.0714187320624577,0.12273546058888633,3.8438567771310366
733.8996338110344,1077.217345015942,0.2900407479822109,0.13253816781558508,0.2056999545388231,False,0.20150480852658145,-3.05222105215108,-3.0187859090451963,3.8340187695550805
733.8996338110344,1581.1388300841895,0.30372359418166567,0.17059102418984234,0.2658365920284569,False,0.20106211901505835,-3.0383646669914746,-3.018839035868955,3.844267656182996
733.8996338110344,2320.794416806388,0.3130162358652713,0.22810754466604535,0.3562167827636842,False,0.20080032437745515,-3.029569528636176,-3.0189145715381533,3.84486068728092
733.8996338110344,3406.4603452898036,0.3186179747554443,0.3144129218653515,0.49143432602836457,False,0.20065646247919244,-3.0244933574015316,-3.0189720545699466,3.8391408296793212
733.8996338110344,5000.0,0.32171057786471546,0.44320015517969075,0.6931869100554537,False,0.20058131238759178,0.11983149126906441,0.12258562766427566,3.841073776461317
1077.217345015942,500.0,0.2808947251943711,0.11757314815743669,0.1819981396488655,False,0.20184289330082805,-3.06214246348005,-3.018800705137798,3.84193039246503
1077.217345015942,733.8996338110344,0.2904104922461135,0.13325791803852252,0.20690804804749868,False,0.20149197929465676,-3.0518334311755573,-3.018786202877833,3.8424740190118136
1077.217345015942,1077.217345015942,0.30011235291768434,0.15756363091939957,0.24524280716393004,False,0.201172143366575,-3.0419147848163752,0.12277514701063033,3.8366226851028418
1077.217345015942,1581.1388300841895,0.30862893894436816,0.1947749235048009,0.3037963867421832,False,0.2009202610462222,-3.0336632535920924,-3.0188755081062864,3.8382184374802755
1077.217345015942,2320.794416806388,0.3150930920062554,0.25123204227289536,0.3925140082737976,False,0.2007458308831872,-3.0276685245068813,-3.0189348987071023,3.8460164124230842
1077.217345015942,3406.4603452898036,0.319402584615157,0.3363085593493187,0.5258002136272489,False,0.2006371344503703,-3.0237956772870405,-3.0189806859312194,3.842222072972239
1077.217345015942,5000.0,0.3219828695295738,0.46380706881307077,0.7255746212346621,False,0.20057483588847963,0.12006960209014672,0.12258245690145923,3.8453293375682875
1581.1388300841895,500.0,0.3000967163469219,0.15750996175197243,0.24524280716393004,False,0.2011726912320524,-3.041931361803821,-3.018817373669303,3.84541989139265
1581.1388300841895,733.8996338110344,0.30417191075457967,0.17243184437374504,0.2686950960229498,False,0.20104889806136042,-3.03793109081247,-3.018841961981761,3.840574445695969
1581.1388300841895,1077.217345015942,0.3087995277693944,0.1958057371414119,0.305417983266092,False,0.200915512042708,-3.0335027418701848,-3.018876883271997,3.8384028025023835
1581.1388300841895,1581.1388300841895,0.3133990122302409,0.23188295663181424,0.3620645884473896,False,0.20079022487474035,-3.0292182316217224,-3.018918193944138,3.8394581551707945
1581.1388300841895,2320.794416806388,0.3173705075862745,0.28696556795398886,0.4485408756459637,False,0.2006876581576799,-3.0256099995057033,-3.018958532472842,3.845724504046119
1581.1388300841895,3406.4603452898036,0.3203584690790291,0.37040515204551683,0.5792310622542689,False,0.2006138227251246,0.11864273826016467,-3.018991443457228,3.8430238592774075
1581.1388300841895,5000.0,0.3223425808030411,0.49603983028092563,0.7758589882980073,False,0.20056632793647475,-3.0212090133335816,-3.0190144162767156,3.839061440423622
2320.794416806388,500.0,0.31188474809390454,0.21790078156518652,0.3400559981283636,False,0.20083070990807003,0.11097610180759931,-3.0189038949950446,3.8343450662751404
2320.794416806388,733.8996338110344,0.31338722957941806,0.23175949120781542,0.3618516767980726,False,0.20079054737691898,0.11236322494071965,-3.018918066681272,3.838106041496041
2320.794416806388,1077.217345015942,0.3152944552333645,0.2538579682219601,0.39648303064138485,False,0.2007406433147285,-3.02748603942744,-3.0189369296773645,3.8364032227122165
2320.794416806388,1581.1388300841895,0.3174467335419878,0.28843527032905747,0.45069262029869506,False,0.20068574429657493,-3.0255417843117125,-3.0189593384161295,3.8371298687916098
2320.794416806388,2320.794416806388,0.3195749808326297,0.341753573078783,0.534290852220548,False,0.20063291543853437,-3.0236430935781935,-3.0189826020495465,3.840327069351055
2320.794416806388,3406.4603452898036,0.32140625876753226,0.42310198225602086,0.6618568440439762,False,0.20058859566844714,-3.022028139920084,-3.019003465975396,3.846518565920414
2320.794416806388,5000.0,0.32278131016115796,0.5462726113238279,0.8545955779238059,False,0.200556001190564,-3.0208268329262418,-3.0190196033409182,3.842015147376742
3406.4603452898036,500.0,0.31837721788997697,0.30848295710743256,0.482186158447775,False,0.2006624914681514,-3.0247089336079407,-3.0189693792429884,3.841405746443308
3406.4603452898036,733.8996338110344,0.31887316456021114,0.32103780076085014,0.5017413698274223,False,0.20065019481833726,-3.024266750539903,-3.0189747997597185,3.8354744022369345
3406.4603452898036,1077.217345015942,0.3195676378636041,0.3415107564995815,0.5339777737913896,False,0.20063310754852068,-3.023649744813463,-3.01898252381712,3.8435352405184435
3406.4603452898036,1581.1388300841895,0.3204480050073085,0.37414680080350454,0.5851182421800206,False,0.2006116647397194,-3.022871148753275,-3.0189924508592303,3.8441678459131965
3406.4603452898036,2320.794416806388,0.3214401363527237,0.42519665978094545,0.6649997880315821,False,0.20058778929851345,-3.02199850189378,-3.019003847804575,3.8412393372116878
3406.4603452898036,3406.4603452898036,0.32242005364893533,0.503893493499239,0.7882121500421563,False,0.20056451283517615,-3.021141541649236,-3.0190153002379287,3.840935596361258
3406.4603452898036,5000.0,0.3232625386283754,0.6239350046620447,0.9762164481129209,False,0.2005447157332517,-3.0204087323874798,-3.0190253493420225,3.843065789629673
5000.0,500.0,0.3217171895391245,0.4436331244941368,0.6939999981688717,False,0.2005811813785619,-3.021755781404462,-3.0190070665807314,3.8460289568755206
5000.0,733.8996338110344,0.3218676857686581,0.4547139891262931,0.711086148358692,False,0.20057760255360293,-3.0216240748136607,-3.0190088363812317,3.8364454348370884
5000.0,1077.217345015942,0.32209609858630184,0.4732415918156503,0.7403582986322815,False,0.20057216739817973,-3.021424382145415,-3.019011512577922,3.8456430027945974
5000.0,1581.1388300841895,0.3224158589795375,0.5034519475987552,0.7873370933936752,False,0.20056460316688854,-3.0211452629960958,-3.019015263857919,3.8350028165941143
5000.0,2320.794416806388,0.32282108109931656,0.5516061596647956,0.862772631122069,False,0.20055506366587234,-3.020792317171442,-3.0190200724058465,3.836916567006123
5000.0,3406.4603452898036,0.3232775938077168,0.626922142924129,0.9808751676775435,False,0.2005443652332638,-3.0203957084817605,-3.019025537387159,3.842609033321593
5000.0,5000.0,0.32372835189095794,0.7430152963642812,1.0,True,0.2005338677845267,-3.020005123927366,-3.0190309598329055,1.2270046880833905


==> anc/results/radiative_check.csv <==
point,transition,matching_scale_GeV,C7_LL_abs,C7_partial_NLL_abs,relative_shift_C7_abs,rate_factor_LL,rate_factor_partial_NLL
Lambda_sb=1,b_to_s,500.0,0.0013689604928992394,0.0010612520903921267,-0.22477522478054546,1.0000208228092347,1.0000125139555485
Lambda_sb=1,b_to_s,1000.0,0.0011263380188082802,0.0008396018024284603,-0.254573859349257,1.0000140959703623,1.0000078325687405
Lambda_sb=1,b_to_s,2000.0,0.0009186509992372565,0.0006528034367597417,-0.28938907452149343,1.0000093768850933,1.000004735025856
best_complex_fit_1TeV,b_to_s,1000.0,0.00015940320651498986,0.00011882331703983892,-0.25457385934915255,1.0000002823264693,1.000000156877563
best_complex_fit_1TeV,b_to_d,1000.0,0.000155127617323861,0.00011563618109008713,-0.25457385934915333,1.0000002673841961,1.0000001485747376


==> anc/results/radiative_check.json <==
{
  "note": "One-loop matching with LL running (used in the fit) compared with two-loop alpha_s and two-loop dipole self-mixing, eq. (3.14), from Misiak and Munz, PLB 344 (1995) 308.  Not a complete NLL result.",
  "benchmark_Lambda_sb_1": {
    "M_D_GeV": 1000.0,
    "m_S_GeV": 1000.0,
    "abs_Vts": 0.04,
    "scale_variation": [
      {
        "matching_scale_GeV": 500.0,
        "C7_high": {
          "real": 0.0052625101073947,
          "imag": 0.0,
          "abs": 0.0052625101073947,
          "phase": 0.0
        },
        "C8_high": {
          "real": -0.0157875303221841,
          "imag": 0.0,
          "abs": 0.0157875303221841,
          "phase": 3.141592653589793
        },
        "C7_LL": {
          "real": 0.0013689604928992394,
          "imag": 0.0,
          "abs": 0.0013689604928992394,
          "phase": 0.0
        },
        "C8_LL": {
          "real": -0.009871262216865444,
          "imag": 0.0,
          "abs": 0.009871262216865444,
          "phase": 3.141592653589793
        },
        "C7_partial_NLL": {
          "real": 0.0010612520903921267,
          "imag": 0.0,
          "abs": 0.0010612520903921267,
          "phase": 0.0
        },
        "C8_partial_NLL": {
          "real": -0.00897723358493899,
          "imag": 0.0,
          "abs": 0.00897723358493899,
          "phase": 3.141592653589793
        },
        "relative_shift_C7_abs": -0.22477522478054546,
        "relative_shift_C8_abs": -0.09056882618303563,
        "rate_factor_LL": 1.0000208228092347,
        "rate_factor_partial_NLL": 1.0000125139555485
      },
      {
        "matching_scale_GeV": 1000.0,
        "C7_high": {
          "real": 0.0052625101073947,
          "imag": 0.0,
          "abs": 0.0052625101073947,
          "phase": 0.0
        },
        "C8_high": {
          "real": -0.0157875303221841,
          "imag": 0.0,
          "abs": 0.0157875303221841,
          "phase": 3.141592653589793
        },
        "C7_LL": {
          "real": 0.0011263380188082802,
          "imag": 0.0,
          "abs": 0.0011263380188082802,
          "phase": 0.0
        },
        "C8_LL": {
          "real": -0.009412318057002314,
          "imag": 0.0,
          "abs": 0.009412318057002314,
          "phase": 3.141592653589793
        },
        "C7_partial_NLL": {
          "real": 0.0008396018024284603,
          "imag": 0.0,
          "abs": 0.0008396018024284603,
          "phase": 0.0
        },
        "C8_partial_NLL": {
          "real": -0.008516012976880552,
          "imag": 0.0,
          "abs": 0.008516012976880552,
          "phase": 3.141592653589793
        },
        "relative_shift_C7_abs": -0.254573859349257,
        "relative_shift_C8_abs": -0.09522681603974847,
        "rate_factor_LL": 1.0000140959703623,
        "rate_factor_partial_NLL": 1.0000078325687405
      },
      {
        "matching_scale_GeV": 2000.0,
        "C7_high": {
          "real": 0.0052625101073947,
          "imag": 0.0,
          "abs": 0.0052625101073947,
          "phase": 0.0
        },
        "C8_high": {
          "real": -0.0157875303221841,
          "imag": 0.0,
          "abs": 0.0157875303221841,
          "phase": 3.141592653589793
        },
        "C7_LL": {
          "real": 0.0009186509992372565,
          "imag": 0.0,
          "abs": 0.0009186509992372565,
          "phase": 0.0
        },
        "C8_LL": {
          "real": -0.009003246288185789,
          "imag": 0.0,
          "abs": 0.009003246288185789,
          "phase": 3.141592653589793
        },
        "C7_partial_NLL": {
          "real": 0.0006528034367597417,
          "imag": 0.0,
          "abs": 0.0006528034367597417,
          "phase": 0.0
        },
        "C8_partial_NLL": {
          "real": -0.008110260283349786,
          "imag": 0.0,
          "abs": 0.008110260283349786,
          "phase": 3.141592653589793
        },
        "relative_shift_C7_abs": -0.28938907452149343,
        "relative_shift_C8_abs": -0.09918489134389163,
        "rate_factor_LL": 1.0000093768850933,
        "rate_factor_partial_NLL": 1.000004735025856
      }
    ]
  },
  "best_complex_fit_1TeV": {
    "fit_parameters": {
      "epsilon_R": 0.14625086876157056,
      "theta_R": 0.2012974299519274,
      "phi_d": -3.045867654365621,
      "phi_s": -3.018799890617139
    },
    "transitions": {
      "b_to_s": {
        "matching_scale_GeV": 1000.0,
        "C7_high": {
          "real": 0.0007408107488713702,
          "imag": -7.667745546001227e-05,
          "abs": 0.0007447684189190506,
          "phase": -0.10313751656425732
        },
        "C8_high": {
          "real": -0.002222432246614111,
          "imag": 0.00023003236638003682,
          "abs": 0.0022343052567571522,
          "phase": 3.0384551370255357
        },
        "C7_LL": {
          "real": 0.00015855614415318317,
          "imag": -1.6411319219840278e-05,
          "abs": 0.00015940320651498986,
          "phase": -0.10313751656425732
        },
        "C8_LL": {
          "real": -0.0013249848924043945,
          "imag": 0.00013714227314777754,
          "abs": 0.0013320634249854714,
          "phase": 3.038455137025536
        },
        "C7_partial_NLL": {
          "real": 0.00011819189461258678,
          "imag": -1.2233426349034603e-05,
          "abs": 0.00011882331703983892,
          "phase": -0.10313751656425721
        },
        "C8_partial_NLL": {
          "real": -0.0011988107997999862,
          "imag": 0.0001240826511314644,
          "abs": 0.0012052152662611337,
          "phase": 3.038455137025536
        },
        "relative_shift_C7_abs": -0.25457385934915255,
        "relative_shift_C8_abs": -0.09522681603972516,
        "rate_factor_LL": 1.0000002823264693,
        "rate_factor_partial_NLL": 1.000000156877563
      },
      "b_to_d": {
        "matching_scale_GeV": 1000.0,
        "C7_high": {
          "real": -0.0006312346555362415,
          "imag": 0.0003561826554293768,
          "abs": 0.0007247918834939308,
          "phase": 2.6278645955244233
        },
        "C8_high": {
          "real": 0.0018937039666087248,
          "imag": -0.0010685479662881304,
          "abs": 0.0021743756504817922,
          "phase": -0.5137280580653701
        },
        "C7_LL": {
          "real": -0.00013510351083616305,
          "imag": 7.623397547236423e-05,
          "abs": 0.000155127617323861,
          "phase": 2.6278645955244233
        },
        "C8_LL": {
          "real": 0.0011290014128734452,
          "imag": -0.0006370542518442162,
          "abs": 0.001296334181475992,
          "phase": -0.5137280580653701
        },
        "C7_partial_NLL": {
          "real": -0.00010070968867098087,
          "imag": 5.682679812283578e-05,
          "abs": 0.00011563618109008713,
          "phase": 2.6278645955244233
        },
        "C8_partial_NLL": {
          "real": 0.0010214902030211556,
          "imag": -0.0005763896037965223,
          "abs": 0.0011728884048505695,
          "phase": -0.5137280580653703
        },
        "relative_shift_C7_abs": -0.25457385934915333,
        "relative_shift_C8_abs": -0.09522681603972549,
        "rate_factor_LL": 1.0000002673841961,
        "rate_factor_partial_NLL": 1.0000001485747376
      }
    },
    "fixed_point_predictions": {
      "br_xs_gamma_LL": 0.00034400159267653787,
      "ratio_xd_xs_gamma_LL": 0.044391638187264396,
      "br_xs_gamma_partial_NLL": 0.0003440015495219264,
      "ratio_xd_xs_gamma_partial_NLL": 0.04439163848200024,
      "portal_to_SM_dipole_ratio_LL": 0.0005313440217166329,
      "relative_excess_over_SM_br_xs_LL": 2.823264693141425e-07,
      "relative_excess_over_SM_br_xs_partial_NLL": 1.5687756294013866e-07,
      "relative_shift_br_xs": -1.2544887106891167e-07,
      "relative_shift_ratio_xd_xs": 6.639445215839146e-09
    }
  }
}


==> anc/scripts/plot_coverage.py <==
"""
Figure 8: distribution of the profile statistic q(eps_R) in the
pseudo-experiments at the three truth points, from results/coverage_toys.csv
and coverage_summary.json (run_toys.py).

Output: results/figures/coverage_cdf.pdf (and .png).

Usage:  python scripts/plot_coverage.py
"""

import json
from pathlib import Path
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.stats import chi2 as chi2_dist

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.fit import CHI2_95_1D
from u2portal.plotstyle import apply_style, width


def main():
    apply_style()
    results = ROOT / "results"
    toys = pd.read_csv(results / "coverage_toys.csv")
    summary = json.loads((results / "coverage_summary.json").read_text(encoding="utf-8"))["scenarios"]

    eps_fit = summary["observed_best_fit"]["epsilon_R_true"]
    eps_95 = summary["asymptotic_upper_endpoint"]["epsilon_R_true"]
    curves = {
        "sm_boundary": ("#1d4ed8", r"SM boundary ($\epsilon_R=0$)"),
        "observed_best_fit": ("#15803d", rf"best-fit truth ($\epsilon_R={eps_fit:.3f}$)"),
        "asymptotic_upper_endpoint": ("#b91c1c", rf"endpoint truth ($\epsilon_R={eps_95:.3f}$)"),
    }

    fig, ax = plt.subplots(figsize=(width(0.80), 3.3))
    for name, rows in toys.groupby("scenario", sort=False):
        colour, label = curves[name]
        q = np.sort(rows["q_epsilon"].to_numpy(dtype=float))
        c95 = summary[name]["critical_value_95"]
        ax.step(q, np.arange(1, len(q) + 1) / len(q), where="post", color=colour,
                linewidth=1.3, label=f"{label}: $c_{{0.95}}={c95:.2f}$")
    x = np.linspace(0.0, max(8.0, float(toys["q_epsilon"].quantile(0.995))), 500)
    ax.plot(x, chi2_dist.cdf(x, df=1), color="#6b7280", linestyle=":", linewidth=1.2,
            label=r"$\chi^2_1$")
    ax.axvline(CHI2_95_1D, color="#111827", linestyle="--", linewidth=0.9,
               label=r"$\chi^2_1$ $95\%$ threshold $3.84$")
    ax.axhline(0.95, color="#9ca3af", linestyle="--", linewidth=0.7)
    ax.set_xlim(0.0, 12.0)
    ax.set_ylim(0.0, 1.01)
    ax.set_xlabel(r"$q(\epsilon_R)$")
    ax.set_ylabel("cumulative fraction of toys")
    ax.grid(alpha=0.22, linewidth=0.5)
    ax.legend(frameon=False, loc="lower right")
    fig.tight_layout()

    folder = results / "figures"
    folder.mkdir(exist_ok=True)
    fig.savefig(folder / "coverage_cdf.png", dpi=300)
    fig.savefig(folder / "coverage_cdf.pdf")
    print("written: results/figures/coverage_cdf.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/plot_epsilon_profile.py <==
"""
Figure 4: profile in eps_R for the complex and the real scalar, from
results/epsilon_profile.csv (run_fit.py).

Output: results/figures/equal_mass_profile.pdf (and .png).

Usage:  python scripts/plot_epsilon_profile.py
"""

from pathlib import Path
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.fit import CHI2_95_1D
from u2portal.plotstyle import apply_style, width


def main():
    apply_style()
    table = pd.read_csv(ROOT / "results" / "epsilon_profile.csv")

    fig, ax = plt.subplots(figsize=(width(0.80), 3.1))
    for scalar, colour, style in (("complex", "#1d4ed8", "-"), ("real", "#b45309", "--")):
        rows = table[table["scalar"] == scalar].sort_values("epsilon_R")
        ax.plot(rows["epsilon_R"], rows["delta_chi2"], style, color=colour, linewidth=1.6,
                label=f"{scalar} scalar", zorder=3)
    ax.axhline(CHI2_95_1D, color="0.35", linestyle=":", linewidth=1.2,
               label=r"asymptotic $95\%$ threshold")
    ax.set_xscale("log")
    ax.set_xlim(1.0e-4, 1.0)
    ax.set_ylim(-0.4, 15.0)
    ax.set_xlabel(r"$\epsilon_R$")
    ax.set_ylabel(r"$\Delta\chi^2$")
    ax.grid(alpha=0.25, linewidth=0.5)
    ax.legend(frameon=False, loc="upper left")
    fig.tight_layout()

    folder = ROOT / "results" / "figures"
    folder.mkdir(exist_ok=True)
    for suffix in ("pdf", "png"):
        fig.savefig(folder / f"equal_mass_profile.{suffix}", dpi=300)
    print("written: results/figures/equal_mass_profile.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/plot_hd_hs.py <==
"""
Figure 3: profiled Delta chi^2 in the complex h_d/h_s plane, from
results/hd_hs_scan.npz (run_hd_hs_scan.py).

Output: results/figures/correlation_region.pdf (and .png).

Usage:  python scripts/plot_hd_hs.py
"""

import math
from pathlib import Path
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import RectBivariateSpline

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.inputs import MD_OVER_MS
from u2portal.plotstyle import apply_style, width

LEVEL_68 = 2.2789      # Delta chi^2 for two parameters


def main():
    apply_style()
    data = np.load(ROOT / "results" / "hd_hs_scan.npz")
    phases = data["phases"]
    ratio = data["ratio_real"] + 1j * data["ratio_imag"]
    delta = data["chi2"] - float(data["chi2_min"])

    # Keep the phases of w in (-pi/2, pi/2], which cover the h_d/h_s plane
    # once (h_d/h_s depends on w^2), and order them by the phase of h_d/h_s.
    half = (phases > -math.pi / 2.0 + 1.0e-9) & (phases <= math.pi / 2.0 + 1.0e-9)
    ratio_h, delta_h = ratio[:, half], delta[:, half]
    order = np.argsort(np.angle(ratio_h[-1]))
    ratio_h, delta_h = ratio_h[:, order], delta_h[:, order]

    # For the drawing only, interpolate Delta chi^2 with a cubic spline in
    # (ln|h_d/h_s|, arg h_d/h_s), periodic in the phase.  The numbers in the
    # text are computed directly, not from this interpolation.
    log_r = np.log(np.abs(ratio_h[:, 0]))
    angle = np.unwrap(np.angle(ratio_h[-1]))
    pad = 3
    angle_pad = np.concatenate([angle[-pad:] - 2.0 * math.pi, angle, angle[:pad] + 2.0 * math.pi])
    delta_pad = np.concatenate([delta_h[:, -pad:], delta_h, delta_h[:, :pad]], axis=1)
    spline = RectBivariateSpline(log_r, angle_pad, delta_pad, kx=3, ky=3)
    fine_r = np.linspace(log_r[0], log_r[-1], 4 * len(log_r))
    fine_a = np.linspace(angle[0], angle[0] + 2.0 * math.pi, 8 * len(angle) + 1)
    delta_fine = spline(fine_r, fine_a)
    radius = np.exp(fine_r)[:, None]
    x = radius * np.cos(fine_a)[None, :]
    y = radius * np.sin(fine_a)[None, :]

    fig, ax = plt.subplots(figsize=(width(0.70), 3.6))
    shaded = ax.contourf(x, y, np.clip(delta_fine, 0.0, 6.0), levels=np.linspace(0.0, 6.0, 25),
                         cmap="Blues_r")
    ax.contour(x, y, delta_fine, levels=[LEVEL_68], colors="k", linewidths=1.4)
    bar = fig.colorbar(shaded, ax=ax, fraction=0.046, pad=0.03, ticks=np.arange(0.0, 6.01, 1.0))
    bar.set_label(r"$\Delta\chi^2$")

    ax.plot([1.0], [0.0], marker="*", markersize=12, color="crimson", markeredgecolor="k",
            markeredgewidth=0.6, linestyle="none", label=r"CKM-aligned ansatz, $h_d/h_s=1$",
            zorder=5)
    ax.plot([MD_OVER_MS**2], [0.0], marker="D", markersize=6, color="gold", markeredgecolor="k",
            markeredgewidth=0.6, linestyle="none",
            label=r"minimal $U(2)^3$, $h_d/h_s=(m_d/m_s)^2$", zorder=5)
    best = np.unravel_index(np.argmin(delta), delta.shape)
    ax.plot([ratio[best].real], [ratio[best].imag], marker="o", markersize=5.5, color="white",
            markeredgecolor="k", linestyle="none", label="generic best fit", zorder=5)
    ax.plot([], [], color="k", linewidth=1.4, label=r"$68\%$ CL")

    ax.axhline(0.0, color="0.55", linewidth=0.6, zorder=0)
    ax.axvline(0.0, color="0.55", linewidth=0.6, zorder=0)
    ax.set_xlabel(r"$\mathrm{Re}\,(h_d/h_s)$")
    ax.set_ylabel(r"$\mathrm{Im}\,(h_d/h_s)$")
    ax.set_xlim(-3.0, 3.0)
    ax.set_ylim(-3.0, 3.0)
    ax.set_aspect("equal")
    ax.legend(loc="upper left", framealpha=0.9, fontsize=8)
    fig.tight_layout()

    folder = ROOT / "results" / "figures"
    folder.mkdir(exist_ok=True)
    for suffix in ("pdf", "png"):
        fig.savefig(folder / f"correlation_region.{suffix}", dpi=300)
    print("written: results/figures/correlation_region.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/plot_loop_functions.py <==
"""
Figure 6: the loop functions F(x), G_box(x) and G_9(x) of appendix B, from
u2portal/loops.py, with their values at x = 1 and x -> 0.

Output: results/figures/loop_functions.pdf (and .png).

Usage:  python scripts/plot_loop_functions.py
"""

from pathlib import Path
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.loops import box_loop, dipole_loop, photon_penguin_loop
from u2portal.plotstyle import apply_style, width

# (function, label, value at x -> 0, value at x = 1)
PANELS = (
    (dipole_loop, r"$F(x)$", (1 / 12, r"$1/12$"), (1 / 24, r"$1/24$")),
    (box_loop, r"$G_{\rm box}(x)$", (1.0, r"$1$"), (1 / 3, r"$1/3$")),
    (photon_penguin_loop, r"$G_9(x)$", (7 / 36, r"$7/36$"), (1 / 8, r"$1/8$")),
)


def main():
    apply_style()
    x = np.linspace(1.0e-4, 5.0, 1200)
    fig, axes = plt.subplots(1, 3, figsize=(width(1.0), 2.3))
    for ax, (f, label, (at0, at0_text), (at1, at1_text)) in zip(axes, PANELS):
        ax.plot(x, [f(v) for v in x], color="#1d4ed8", linewidth=1.4)
        ax.axhline(at0, color="0.45", linestyle=":", linewidth=0.8)
        ax.text(4.9, at0, rf"$x\to0$: {at0_text}", ha="right", va="bottom", fontsize=8)
        ax.plot([1.0], [at1], marker="o", markersize=4, color="k", zorder=5)
        ax.annotate(at1_text, (1.0, at1), xytext=(6, 4), textcoords="offset points", fontsize=8)
        ax.set_xlim(0.0, 5.0)
        ax.set_ylim(0.0, 1.12 * at0)
        ax.set_xlabel(r"$x=m_{\mathcal{S}}^2/M_D^2$")
        ax.set_title(label, fontsize=10)
        ax.grid(alpha=0.25, linewidth=0.5)
    fig.tight_layout()

    folder = ROOT / "results" / "figures"
    folder.mkdir(parents=True, exist_ok=True)
    for suffix in ("pdf", "png"):
        fig.savefig(folder / f"loop_functions.{suffix}", dpi=300)
    print("written: results/figures/loop_functions.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/plot_mass_plane.py <==
"""
Figure 5 and eq. (6.13): upper limit on eps_R in the (M_D, m_S) plane, from
results/mass_plane.csv (run_fit.py).

For m_S >= M_D the vector-like quark is the lightest Z_2-odd state and would
be a stable colored relic; this region is shaded.

Output: results/figures/mass_plane_limit.pdf (and .png).

Usage:  python scripts/plot_mass_plane.py
"""

from pathlib import Path
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedFormatter, FixedLocator, NullFormatter
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.plotstyle import apply_style, width


def main():
    apply_style()
    table = pd.read_csv(ROOT / "results" / "mass_plane.csv")
    saturated = table["limit_saturates_at_1"].astype(str) == "True"

    masses = np.sort(table["M_D_GeV"].unique())
    eps95 = table.pivot(index="m_S_GeV", columns="M_D_GeV",
                        values="epsilon_R_95").reindex(index=masses, columns=masses).to_numpy()
    MD, mS = np.meshgrid(masses / 1000.0, masses / 1000.0)

    fig, ax = plt.subplots(figsize=(width(0.80), 3.9))
    filled = ax.contourf(MD, mS, eps95, levels=np.linspace(0.1, 1.0, 19), cmap="viridis",
                         extend="min")
    lines = ax.contour(MD, mS, eps95, levels=[0.2, 0.3, 0.5, 0.75], colors="white",
                       linewidths=0.7)
    ax.clabel(lines, inline=True, fontsize=8, fmt="%.2g")
    ax.scatter(MD, mS, s=9, facecolors="none", edgecolors="#111827", linewidths=0.5,
               label="scan grid")
    # points without a crossing below eps_R = 1 carry the value 1; mark them
    ax.scatter(table.loc[saturated, "M_D_GeV"] / 1000.0, table.loc[saturated, "m_S_GeV"] / 1000.0,
               marker="X", s=45, color="#dc2626", edgecolors="white", linewidths=0.6, zorder=6,
               clip_on=False, label=r"no endpoint below $\epsilon_R=1$")

    edge = np.array([masses[0] / 1000.0, masses[-1] / 1000.0])
    ax.fill_between(edge, edge, edge[-1], color="0.35", alpha=0.6, zorder=3, linewidth=0)
    ax.plot(edge, edge, color="#dc2626", linestyle="--", linewidth=1.0, zorder=4,
            label=r"$m_{\mathcal{S}}=M_D$")
    ax.text(0.04, 0.60, "stable colored relic", transform=ax.transAxes, fontsize=9,
            color="white", va="top", zorder=5)

    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(edge[0], edge[-1])
    ax.set_ylim(edge[0], edge[-1])
    ticks = [0.5, 1, 2, 3, 4, 5]
    for axis in (ax.xaxis, ax.yaxis):
        axis.set_major_locator(FixedLocator(ticks))
        axis.set_major_formatter(FixedFormatter([f"{t:g}" for t in ticks]))
        axis.set_minor_formatter(NullFormatter())
    ax.set_xlabel(r"$M_D$ [TeV]")
    ax.set_ylabel(r"$m_{\mathcal{S}}$ [TeV]")
    ax.legend(loc="upper left", fontsize=8, framealpha=0.9)
    ax.set_aspect("equal")
    bar = fig.colorbar(filled, ax=ax, fraction=0.046, pad=0.03, ticks=[0.1, 0.2, 0.4, 0.6, 0.8, 1.0])
    bar.set_label(r"$\epsilon_R^{95}$")
    fig.tight_layout()

    folder = ROOT / "results" / "figures"
    folder.mkdir(exist_ok=True)
    for suffix in ("pdf", "png"):
        fig.savefig(folder / f"mass_plane_limit.{suffix}", dpi=300)

    # numbers of section 6.5 and eq. (6.13)
    viable = table[table["m_S_GeV"] < table["M_D_GeV"]]
    with_limit = viable[viable["limit_saturates_at_1"].astype(str) != "True"]
    print(f"grid points: {len(table)}, viable (m_S < M_D): {len(viable)}, "
          f"of which with an upper limit: {len(with_limit)}")
    print(f"eps_R^95 at the viable points: {with_limit['epsilon_R_95'].min():.4f} "
          f"to {with_limit['epsilon_R_95'].max():.4f}")
    print("written: results/figures/mass_plane_limit.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/plot_nuisance_pulls.py <==
"""
Figure 7: nuisance pulls at the best fit, from results/fit_summary.json
(run_fit.py).

Output: results/figures/nuisance_pulls.pdf (and .png).

Usage:  python scripts/plot_nuisance_pulls.py
"""

import json
from pathlib import Path
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.plotstyle import apply_style, width

LABELS = {
    "Vcb": r"$|V_{cb}|$", "lambda": r"$\lambda$", "Vub": r"$|V_{ub}|$", "gamma": r"$\gamma$",
    "lattice_s": r"$f_{B_s}\sqrt{\hat B_{B_s}}$", "lattice_d": r"$f_{B_d}\sqrt{\hat B_{B_d}}$",
    "BK_RGI": r"$\hat B_K$", "eta_B": r"$\eta_B$", "eta_ut": r"$\eta_{ut}$",
    "eta_tt": r"$\eta_{tt}$", "kappa_epsilon": r"$\kappa_\epsilon$", "m_c": r"$m_c$",
    "m_t": r"$m_t$", "br_xs_gamma_SM": r"$\mathcal{B}^{\rm SM}(B\to X_s\gamma)$",
    "kappa_ds_gamma": r"$\kappa_{d/s}^{\gamma}$",
}


def main():
    apply_style()
    summary = json.loads((ROOT / "results" / "fit_summary.json").read_text(encoding="utf-8"))
    pulls = summary["best_complex_fit_1TeV"]["nuisance_z"]
    names = list(pulls)
    position = np.arange(len(names))[::-1]

    fig, ax = plt.subplots(figsize=(width(0.62), 3.6))
    ax.barh(position, [pulls[k] for k in names], color="#1d4ed8", height=0.62)
    ax.axvline(0.0, color="0.2", linewidth=0.7)
    for level in (-1.0, 1.0):
        ax.axvline(level, color="0.45", linestyle="--", linewidth=0.8)
    ax.set_yticks(position)
    ax.set_yticklabels([LABELS[k] for k in names])
    ax.set_ylim(-0.6, len(names) - 0.4)
    ax.set_xlabel("nuisance pull")
    ax.set_xlim(-1.25, 1.25)
    ax.grid(axis="x", alpha=0.25, linewidth=0.5)
    fig.tight_layout()

    folder = ROOT / "results" / "figures"
    folder.mkdir(exist_ok=True)
    for suffix in ("pdf", "png"):
        fig.savefig(folder / f"nuisance_pulls.{suffix}", dpi=300)
    print("written: results/figures/nuisance_pulls.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/rerun_all.py <==
"""
Rerun every script that produces a number or a figure of the article, in
the right order.  The output of each step goes to results/logs/.
Takes about 2.5 hours with 4 processes.

Usage:  python scripts/rerun_all.py [--jobs 4]
"""

import argparse
from pathlib import Path
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parents[1]


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--jobs", type=int, default=4)
    jobs = str(parser.parse_args().jobs)

    steps = [
        ["validate_benchmark.py"],
        ["run_fit.py", "--jobs", jobs],
        ["run_radiative_check.py"],
        ["run_hypothesis_test.py"],
        ["run_ckm_treatments.py"],
        ["run_hd_hs_scan.py", "--jobs", jobs],
        ["run_hypothesis_toys.py", "--hypothesis", "aligned", "--jobs", jobs],
        ["run_hypothesis_toys.py", "--hypothesis", "minimal", "--jobs", jobs],
        ["run_toys.py", "--jobs", jobs],
        ["plot_hd_hs.py"],
        ["plot_epsilon_profile.py"],
        ["plot_mass_plane.py"],
        ["plot_nuisance_pulls.py"],
        ["plot_coverage.py"],
        ["plot_loop_functions.py"],
    ]
    logs = ROOT / "results" / "logs"
    logs.mkdir(parents=True, exist_ok=True)
    start = time.time()
    for step in steps:
        name = Path(step[0]).stem + ("_" + step[2] if "--hypothesis" in step else "")
        t0 = time.time()
        with (logs / f"{name}.log").open("w", encoding="utf-8") as log:
            code = subprocess.call([sys.executable, str(ROOT / "scripts" / step[0]), *step[1:]],
                                   cwd=ROOT, stdout=log, stderr=subprocess.STDOUT)
        print(f"{name:34s} exit code {code}   {time.time() - t0:7.0f} s", flush=True)
        if code != 0:
            sys.exit(f"stopped: see results/logs/{name}.log")
    print(f"all done in {(time.time() - start) / 60:.0f} min")


if __name__ == "__main__":
    main()


==> anc/scripts/run_ckm_treatments.py <==
"""
Table 5: the SM, minimal U(2)^3, CKM-aligned and generic fits for four
treatments of the CKM inputs (see CKM_TREATMENT in u2portal/likelihood.py).

Output: results/ckm_treatments.json.  Takes a few minutes.

Usage:  python scripts/run_ckm_treatments.py
"""

import json
from pathlib import Path
import sys

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

import u2portal.likelihood as likelihood_module
from u2portal.alignment import fit_generic, fit_restricted
from u2portal.inputs import MD_OVER_MS, N_NUISANCE
from u2portal.likelihood import Likelihood

TREATMENTS = ("primary", "primary_linear", "tree_split", "tree_split_corr")

# starting points (eps_R, theta_R, phi_d, phi_s) of the generic fit, which
# cover the phase branches found in the fits
GENERIC_STARTS = [
    [0.158, 0.177, -3.031, -3.024],
    [0.146, 0.177, -3.03, -3.02],
    [0.083, 0.206, -3.169, -2.748],
    [0.141, 0.011, 0.145, 0.145],
    [0.30, 0.9, -1.0, 2.0],
    [0.05, 0.3, 1.0, 1.0],
]


def main():
    rows = []
    for treatment in TREATMENTS:
        likelihood_module.CKM_TREATMENT = treatment
        likelihood = Likelihood()
        sm = likelihood.profile_sm()[0]
        minimal = fit_restricted(likelihood, MD_OVER_MS)["chi2"]
        aligned = fit_restricted(likelihood, 1.0)["chi2"]
        generic = fit_generic(likelihood, [np.concatenate([x, np.zeros(N_NUISANCE)])
                                           for x in GENERIC_STARTS])
        rows.append({
            "variant": treatment,
            "sm": sm,
            "minimal_u2cubed": minimal,
            "ckm_aligned": aligned,
            "generic": generic,
            "aligned_minus_minimal": aligned - minimal,
            "minimal_minus_generic": minimal - generic,
            "aligned_minus_generic": aligned - generic,
            "sm_minus_generic": sm - generic,
        })
        print(f"{treatment:16s} SM = {sm:7.3f}  minimal = {minimal:7.3f}  "
              f"aligned = {aligned:7.3f}  generic = {generic:7.3f}", flush=True)
    likelihood_module.CKM_TREATMENT = "primary"

    gaps = [row["aligned_minus_minimal"] for row in rows]
    out = {
        "variants": rows,
        "gap_min": min(gaps),
        "gap_max": max(gaps),
        "order_of_restrictions_stable": bool(all(g > 0 for g in gaps) or all(g < 0 for g in gaps)),
    }
    path = ROOT / "results" / "ckm_treatments.json"
    path.write_text(json.dumps(out, indent=2) + "\n", encoding="utf-8")
    print(f"written: {path.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> anc/scripts/run_fit.py <==
"""
Sections 6.2, 6.4 and 6.5: the profiled SM, the best fit, the profile in
eps_R with its upper limit, and the mass plane.
Eqs. (6.4), (6.5), (6.11), (6.13), table 3 and figures 4, 5, 7.

Output: results/fit_summary.json, epsilon_profile.csv, mass_plane.csv.
Takes about 30 minutes with 4 processes.

Usage:  python scripts/run_fit.py [--jobs 4] [--lambda-b 1.0]
"""

import argparse
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.fit import run_fit


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--jobs", type=int, default=4)
    parser.add_argument("--lambda-b", type=float, default=1.0)
    args = parser.parse_args()

    s = run_fit(ROOT / "results", lambda_b=args.lambda_b, jobs=args.jobs)
    print(f"profiled SM:   chi2 = {s['profiled_sm']['chi2']:.4f}")
    print(f"best fit:      chi2 = {s['best_complex_fit_1TeV']['chi2']:.4f}, "
          f"eps_R = {s['best_complex_fit_1TeV']['epsilon_R']:.4f}")
    print(f"eps_R^95 at 1 TeV: {s['equal_mass_1TeV_profile_limit']['complex_epsilon_R_95']:.4f}")


if __name__ == "__main__":
    main()


==> anc/scripts/run_hd_hs_scan.py <==
"""
Figure 3 and eq. (6.9): profiled chi^2 in the plane of h_d/h_s.

With w = Lambda_db / Lambda_sb, eq. (6.9) gives h_d/h_s = w^2 (V_ts^*/V_td^*)^2,
so the CKM-aligned ansatz is the point h_d/h_s = 1 and minimal U(2)^3 the
point (m_d/m_s)^2.  We scan w on a polar grid and profile eps_R, the common
phase and the nuisances at each point.  The Delta chi^2 of the two points
quoted in section 6.3 are computed directly at the two points.

Needs results/fit_summary.json from run_fit.py.
Output: results/hd_hs_scan.npz and hd_hs_scan_summary.json.
Takes about 1 hour with 4 processes.

Usage:  python scripts/run_hd_hs_scan.py [--grid 41] [--jobs 4]
"""

import argparse
import cmath
from concurrent.futures import ProcessPoolExecutor
import json
import math
from pathlib import Path
import sys

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.alignment import fit_at_w
from u2portal.ckm import ckm_elements
from u2portal.inputs import MD_OVER_MS
from u2portal.likelihood import central_ckm

LEVELS = {"68": 2.2789, "95": 5.9915}     # Delta chi^2 for two parameters


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--grid", type=int, default=41)
    parser.add_argument("--jobs", type=int, default=4)
    args = parser.parse_args()

    results = ROOT / "results"
    best = json.loads((results / "fit_summary.json").read_text(encoding="utf-8"))["best_complex_fit_1TeV"]
    V = ckm_elements(*central_ckm())
    w_ckm = complex(np.conjugate(V["td"]) / np.conjugate(V["ts"]))    # CKM-aligned w

    # polar grid in w.  Since h_d/h_s depends on w^2, the phases from -pi/2
    # to pi/2 cover the plane once.  Near the generic best fit chi^2 changes
    # quickly with arg(w), so there the phase step is 0.02.
    moduli = np.linspace(0.02, 3.0 * abs(w_ckm), args.grid)
    arg_best = -(best["phi_d"] - best["phi_s"])
    arg_best = (arg_best + math.pi / 2) % math.pi - math.pi / 2
    coarse = np.linspace(-math.pi / 2, math.pi / 2, args.grid, endpoint=False)
    dense = np.arange(arg_best - 0.5, arg_best + 0.7 + 1e-9, 0.02)
    dense = (dense + math.pi / 2) % math.pi - math.pi / 2
    phases = np.unique(np.round(np.concatenate([coarse, dense]), 10))

    tasks = [(m * cmath.exp(1j * p), 1.0, 1000.0, 1000.0) for m in moduli for p in phases]
    with ProcessPoolExecutor(max_workers=args.jobs) as pool:
        chi2 = np.asarray(list(pool.map(fit_at_w, tasks, chunksize=8)))
    chi2 = chi2.reshape(len(moduli), len(phases))

    # Delta chi^2 is measured from the generic best fit, which is the true
    # minimum; the grid minimum can only be higher
    grid_minimum = float(np.nanmin(chi2))
    minimum = min(grid_minimum, float(best["chi2"]))
    h_ratio = np.asarray([[(m * cmath.exp(1j * p) / w_ckm) ** 2 for p in phases] for m in moduli])

    np.savez_compressed(results / "hd_hs_scan.npz", moduli=moduli, phases=phases, chi2=chi2,
                        ratio_real=h_ratio.real, ratio_imag=h_ratio.imag,
                        ckm_ratio=np.asarray([w_ckm.real, w_ckm.imag]), chi2_min=minimum)

    # the two hypotheses, computed exactly at their points (section 6.3)
    dchi2_aligned = fit_at_w((w_ckm, 1.0, 1000.0, 1000.0)) - best["chi2"]
    dchi2_minimal = fit_at_w((w_ckm * MD_OVER_MS, 1.0, 1000.0, 1000.0)) - best["chi2"]

    out = {
        "chi2_min": minimum,
        "grid_chi2_min": grid_minimum,
        "grid": int(args.grid),
        "n_phases": int(len(phases)),
        "ckm_alignment_ratio_w": [w_ckm.real, w_ckm.imag],
        "points_within_68": int(np.sum(chi2 - minimum < LEVELS["68"])),
        "points_within_95": int(np.sum(chi2 - minimum < LEVELS["95"])),
        "levels": LEVELS,
        "delta_chi2_ckm_aligned_point": dchi2_aligned,
        "delta_chi2_minimal_u2cubed_point": dchi2_minimal,
    }
    (results / "hd_hs_scan_summary.json").write_text(json.dumps(out, indent=2) + "\n",
                                                     encoding="utf-8")
    print(f"Delta chi2 at h_d/h_s = 1: {dchi2_aligned:.4f};  at (m_d/m_s)^2: {dchi2_minimal:.4f}")
    print("written: results/hd_hs_scan.npz and hd_hs_scan_summary.json")


if __name__ == "__main__":
    main()


==> anc/scripts/run_hypothesis_test.py <==
"""
Section 6.3: fits of minimal U(2)^3 and of the CKM-aligned ansatz, their
likelihood ratios against the generic fit, and their upper limits on eps_R.
Table 4, eqs. (6.6) and (6.10).

Needs results/fit_summary.json from run_fit.py.
Output: results/hypothesis_test.json.  Takes about 20 minutes.

Usage:  python scripts/run_hypothesis_test.py
"""

import json
import math
from pathlib import Path
import sys

from scipy.optimize import brentq
from scipy.stats import chi2 as chi2_dist

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.alignment import fit_restricted
from u2portal.fit import CHI2_95_1D
from u2portal.inputs import MD_OVER_MS, OBSERVABLES
from u2portal.likelihood import Likelihood


def restricted_upper_limit(likelihood, fit, s):
    """eps_R where the profiled chi^2 of the hypothesis rises by 3.841."""
    def excess(eps):
        return fit_restricted(likelihood, s, eps_fixed=float(eps))["chi2"] - fit["chi2"] - CHI2_95_1D

    if excess(1.0) < 0.0:
        return 1.0, True
    return brentq(excess, max(fit["epsilon_R"], 1.0e-4), 1.0, xtol=1.0e-5), False


def main():
    results = ROOT / "results"
    fit_summary = json.loads((results / "fit_summary.json").read_text(encoding="utf-8"))
    chi2_generic = fit_summary["best_complex_fit_1TeV"]["chi2"]
    chi2_sm = fit_summary["profiled_sm"]["chi2"]
    likelihood = Likelihood()

    out = {
        "benchmark": {"M_D_GeV": 1000.0, "m_S_GeV": 1000.0, "lambda_b": 1.0},
        "profiled_sm_chi2": chi2_sm,
        "generic_chi2": chi2_generic,
        "md_over_ms": MD_OVER_MS,
    }
    print(f"profiled SM      chi2 = {chi2_sm:.4f}   (0 flavor parameters)")
    print(f"generic          chi2 = {chi2_generic:.4f}   (4 flavor parameters)")

    for name, s in (("ckm_aligned", 1.0), ("minimal_u2cubed", MD_OVER_MS)):
        fit = fit_restricted(likelihood, s)
        eps95, saturated = restricted_upper_limit(likelihood, fit, s)
        dchi2 = fit["chi2"] - chi2_generic          # eq. (6.6)
        out[name] = {
            "suppression": s,
            "chi2": fit["chi2"],
            "epsilon_R": fit["epsilon_R"],
            "phi_s": fit["phi_s"],
            "branch": fit["branch"],
            "theta_R_fixed": fit["theta_R"],
            "tan_theta_R_fixed": math.tan(fit["theta_R"]),
            "phi_d": fit["phi_d"],
            "converged": fit["success"],
            "epsilon_R_95": eps95,
            "epsilon_R_95_saturates_cap": saturated,
            "delta_chi2_minus_generic": dchi2,
            "asymptotic_p_vs_generic": float(chi2_dist.sf(dchi2, 2)),
            "delta_chi2_sm_minus_this": chi2_sm - fit["chi2"],
            "prediction": dict(zip(OBSERVABLES, map(float, fit["prediction"]))),
            "nuisance_z": [float(v) for v in fit["z"]],
        }
        print(f"{name:16s} chi2 = {fit['chi2']:.4f}   (2 flavor parameters): "
              f"eps_R = {fit['epsilon_R']:.4f}, eps_R^95 = {eps95:.4f}, "
              f"Delta chi2 = {dchi2:.4f}, asymptotic p = {chi2_dist.sf(dchi2, 2):.3f}")

    (results / "hypothesis_test.json").write_text(json.dumps(out, indent=2) + "\n",
                                                  encoding="utf-8")
    print("written: results/hypothesis_test.json")


if __name__ == "__main__":
    main()


==> anc/scripts/run_hypothesis_toys.py <==
"""
Section 6.3, eqs. (6.7) and (6.8): p-values of the CKM-aligned ansatz and of
minimal U(2)^3 against the generic fit, from pseudo-experiments.

The pseudo-data are generated at the best fit of the hypothesis.  Each
pseudo-experiment is fitted with the hypothesis and with the generic
spurion, and q = chi2(hypothesis) - chi2(generic) is compared with the
observed value and with a chi^2 distribution with 2 degrees of freedom.

Needs results/hypothesis_test.json and fit_summary.json.
Output: results/hypothesis_toys_aligned.json or hypothesis_toys_minimal.json.
Takes about 10 minutes with 4 processes for 400 toys.

Usage:  python scripts/run_hypothesis_toys.py --hypothesis aligned [--toys 400] [--jobs 4]
        python scripts/run_hypothesis_toys.py --hypothesis minimal [--toys 400] [--jobs 4]
"""

import argparse
from concurrent.futures import ProcessPoolExecutor
import json
import math
from pathlib import Path
import sys

import numpy as np
from scipy.stats import chi2 as chi2_dist

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.alignment import ckm_at, fit_generic, fit_restricted, restricted_products
from u2portal.likelihood import Likelihood, predict


def run_toy(task):
    """One pseudo-experiment.  task = (truth, seed)."""
    truth, seed = task
    rng = np.random.default_rng(seed)
    s = truth["suppression"]
    z_true = np.asarray(truth["nuisance_z"], dtype=float)

    Lam = restricted_products(truth["epsilon_R"], truth["phi_s"], 1.0, ckm_at(z_true),
                              truth["branch"], s)
    O_true = predict(*Lam, z_true, scalar="complex")
    O_toy = O_true + Likelihood().sigma * rng.normal(size=len(O_true))
    z_aux = z_true + rng.normal(size=len(z_true))
    likelihood = Likelihood(O_toy, z_aux)
    z_start = np.clip(z_aux, -4.9, 4.9)

    restricted = fit_restricted(likelihood, s,
                                eps_starts=(max(truth["epsilon_R"], 0.02), 0.20),
                                phase_starts=(truth["phi_s"], truth["phi_s"] + math.pi))

    # starting points (eps_R, theta_R, phi_d, phi_s) of the generic fit: the
    # truth, the observed generic best fit (two versions) and two other points
    starts = [
        [truth["epsilon_R"], truth["theta_R_fixed"], truth["phi_d"], truth["phi_s"]],
        [0.159, 0.177, -3.031, -3.024],
        [0.08, 0.5, 1.0, 1.0],
        [0.30, 0.9, -1.0, 2.0],
    ]
    if "generic_start" in truth:
        starts.append(truth["generic_start"])
    chi2_generic = fit_generic(likelihood, [np.concatenate([x, z_start]) for x in starts])

    return {"q": max(restricted["chi2"] - chi2_generic, 0.0),
            "chi2_restricted": restricted["chi2"], "chi2_generic": chi2_generic,
            "nested_ok": bool(chi2_generic <= restricted["chi2"] + 1.0e-6)}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--hypothesis", choices=("aligned", "minimal"), required=True)
    parser.add_argument("--toys", type=int, default=400)
    parser.add_argument("--jobs", type=int, default=4)
    args = parser.parse_args()

    results = ROOT / "results"
    test = json.loads((results / "hypothesis_test.json").read_text(encoding="utf-8"))
    if args.hypothesis == "aligned":
        truth = dict(test["ckm_aligned"])
    else:
        truth = dict(test["minimal_u2cubed"])
        # the minimal toys also start the generic fit at the observed generic best fit
        g = json.loads((results / "fit_summary.json").read_text(encoding="utf-8"))["best_complex_fit_1TeV"]
        truth["generic_start"] = [g["epsilon_R"], g["theta_R"], g["phi_d"], g["phi_s"]]
    q_observed = float(truth["delta_chi2_minus_generic"])

    seed = 20260807
    toy_seeds = np.random.default_rng(seed).integers(0, 2**31 - 1, size=args.toys)
    with ProcessPoolExecutor(max_workers=args.jobs) as pool:
        toys = list(pool.map(run_toy, [(truth, int(k)) for k in toy_seeds], chunksize=4))

    q = np.asarray([t["q"] for t in toys])
    exceed = int(np.sum(q >= q_observed))
    out = {
        "hypothesis": args.hypothesis,
        "toys": len(q),
        "nested_ok": int(sum(t["nested_ok"] for t in toys)),
        "seed": seed,
        "truth": truth,
        "q_observed": q_observed,
        "empirical_p_value": exceed / len(q),
        "exceedances": exceed,
        "asymptotic_p_value": float(chi2_dist.sf(q_observed, 2)),
        "critical_value_95_empirical": float(np.quantile(q, 0.95)),
        "critical_value_95_asymptotic": float(chi2_dist.ppf(0.95, 2)),
        "coverage_of_asymptotic_threshold": float(np.mean(q < chi2_dist.ppf(0.95, 2))),
        "median_q": float(np.median(q)),
        "q_zero_fraction": float(np.mean(q <= 1.0e-9)),
    }
    path = results / f"hypothesis_toys_{args.hypothesis}.json"
    path.write_text(json.dumps(out, indent=2) + "\n", encoding="utf-8")

    print(f"{args.hypothesis}: observed q = {q_observed:.4f}, p = {exceed}/{len(q)} = "
          f"{out['empirical_p_value']:.3f} (asymptotic {out['asymptotic_p_value']:.3f})")
    print(f"written: {path.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> anc/scripts/run_radiative_check.py <==
"""
Section 6.1, eq. (6.3) and the paragraph after it: the dipole Wilson
coefficients with LL running (used in the fit) and with the two-loop
"partial NLL" running of eq. (3.14), at the EPJC benchmark and at the best fit.

Needs results/fit_summary.json from run_fit.py.
Output: results/radiative_check.json and .csv.  Runs in seconds.

Usage:  python scripts/run_radiative_check.py
"""

import csv
import json
from pathlib import Path
import sys

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.ckm import ckm_elements
from u2portal.constants import C7_SM_EFF, MU_B, VTB_VTS_EPJC
from u2portal.model import dipole_wcs, portal_products
from u2portal.running import run_dipoles, run_dipoles_partial_nll


def complex_record(c):
    c = complex(c)
    return {"real": c.real, "imag": c.imag, "abs": abs(c), "phase": float(np.angle(c))}


def evolve_both(C7, C8, mu_match):
    """Run (C7, C8) from mu_match to mu_b at LL and at partial NLL."""
    C7_ll, C8_ll = run_dipoles(C7, C8, mu_match, MU_B)
    C7_nll, C8_nll = run_dipoles_partial_nll(C7, C8, mu_match, MU_B)
    return {
        "matching_scale_GeV": float(mu_match),
        "C7_high": complex_record(C7),
        "C8_high": complex_record(C8),
        "C7_LL": complex_record(C7_ll),
        "C8_LL": complex_record(C8_ll),
        "C7_partial_NLL": complex_record(C7_nll),
        "C8_partial_NLL": complex_record(C8_nll),
        "relative_shift_C7_abs": float(abs(C7_nll) / abs(C7_ll) - 1.0),
        "relative_shift_C8_abs": float(abs(C8_nll) / abs(C8_ll) - 1.0),
        # BR/BR_SM = 1 + |C7'/C7_SM|^2, as in the fit (eq. (4.9))
        "rate_factor_LL": float(1.0 + abs(C7_ll / C7_SM_EFF) ** 2),
        "rate_factor_partial_NLL": float(1.0 + abs(C7_nll / C7_SM_EFF) ** 2),
    }


def at_best_fit(fit_summary):
    fit = fit_summary["best_complex_fit_1TeV"]
    n = fit["nuisance_physical"]
    V = ckm_elements(n["A"], n["lambda"], n["rhobar"], n["etabar"])
    Lam_sb, Lam_db, _ = portal_products(fit["epsilon_R"], fit["theta_R"], fit["phi_d"],
                                        fit["phi_s"], fit_summary["lambda_b"])
    transitions = {}
    for label, Lam, tq in (("b_to_s", Lam_sb, "ts"), ("b_to_d", Lam_db, "td")):
        C7, C8 = dipole_wcs(Lam, 1000.0, 1000.0, V["tb"] * np.conjugate(V[tq]))
        transitions[label] = evolve_both(C7, C8, 1000.0)

    # BR(B -> X_s gamma) and R_d/s at the best-fit point, eqs. (4.9) and (4.11)
    r_s = {k: transitions["b_to_s"]["rate_factor_" + k] for k in ("LL", "partial_NLL")}
    r_d = {k: transitions["b_to_d"]["rate_factor_" + k] for k in ("LL", "partial_NLL")}
    vtd_vts_sq = float(abs(V["td"] / V["ts"]) ** 2)
    p = {}
    for k in ("LL", "partial_NLL"):
        p["br_xs_gamma_" + k] = float(n["br_xs_sm"] * r_s[k])
        p["ratio_xd_xs_gamma_" + k] = float(n["kappa_ds_gamma"] * vtd_vts_sq * r_d[k] / r_s[k])
    p["portal_to_SM_dipole_ratio_LL"] = float(transitions["b_to_s"]["C7_LL"]["abs"] / abs(C7_SM_EFF))
    p["relative_excess_over_SM_br_xs_LL"] = r_s["LL"] - 1.0
    p["relative_excess_over_SM_br_xs_partial_NLL"] = r_s["partial_NLL"] - 1.0
    p["relative_shift_br_xs"] = p["br_xs_gamma_partial_NLL"] / p["br_xs_gamma_LL"] - 1.0
    p["relative_shift_ratio_xd_xs"] = p["ratio_xd_xs_gamma_partial_NLL"] / p["ratio_xd_xs_gamma_LL"] - 1.0
    return {
        "fit_parameters": {k: float(fit[k]) for k in ("epsilon_R", "theta_R", "phi_d", "phi_s")},
        "transitions": transitions,
        "fixed_point_predictions": p,
    }


def main():
    results = ROOT / "results"
    fit_summary = json.loads((results / "fit_summary.json").read_text(encoding="utf-8"))

    # EPJC benchmark, Lambda_sb = 1, with the matching scale varied
    C7, C8 = dipole_wcs(1.0, 1000.0, 1000.0, VTB_VTS_EPJC)
    out = {
        "note": ("One-loop matching with LL running (used in the fit) compared with "
                 "two-loop alpha_s and two-loop dipole self-mixing, eq. (3.14), from "
                 "Misiak and Munz, PLB 344 (1995) 308.  Not a complete NLL result."),
        "benchmark_Lambda_sb_1": {
            "M_D_GeV": 1000.0, "m_S_GeV": 1000.0, "abs_Vts": VTB_VTS_EPJC,
            "scale_variation": [evolve_both(C7, C8, mu) for mu in (500.0, 1000.0, 2000.0)],
        },
        "best_complex_fit_1TeV": at_best_fit(fit_summary),
    }
    (results / "radiative_check.json").write_text(json.dumps(out, indent=2) + "\n",
                                                  encoding="utf-8")

    rows = [("Lambda_sb=1", "b_to_s", r) for r in out["benchmark_Lambda_sb_1"]["scale_variation"]]
    rows += [("best_complex_fit_1TeV", t, r)
             for t, r in out["best_complex_fit_1TeV"]["transitions"].items()]
    with (results / "radiative_check.csv").open("w", newline="", encoding="utf-8") as f:
        writer = csv.writer(f)
        writer.writerow(["point", "transition", "matching_scale_GeV", "C7_LL_abs",
                         "C7_partial_NLL_abs", "relative_shift_C7_abs", "rate_factor_LL",
                         "rate_factor_partial_NLL"])
        for point, transition, r in rows:
            writer.writerow([point, transition, r["matching_scale_GeV"], r["C7_LL"]["abs"],
                             r["C7_partial_NLL"]["abs"], r["relative_shift_C7_abs"],
                             r["rate_factor_LL"], r["rate_factor_partial_NLL"]])

    p = out["best_complex_fit_1TeV"]["fixed_point_predictions"]
    print(f"at the best fit: |C7'/C7_SM| = {p['portal_to_SM_dipole_ratio_LL']:.2e}, "
          f"shift of BR(B -> X_s gamma) = {p['relative_shift_br_xs']:.1e}, "
          f"shift of R_d/s = {p['relative_shift_ratio_xd_xs']:.1e}")
    print("written: results/radiative_check.json and .csv")


if __name__ == "__main__":
    main()


==> anc/scripts/run_toys.py <==
"""
Pseudo-experiments for the profile statistic in eps_R: the p-value of the SM
in section 6.2 (p_MC = 0.20), table 6, eq. (6.12) and figure 8.

Needs results/fit_summary.json from run_fit.py.
Output: results/coverage_toys.csv and coverage_summary.json.
Takes about 15 minutes with 4 processes for 1000 toys per truth point.

Usage:  python scripts/run_toys.py [--toys 1000] [--jobs 4]
"""

import argparse
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.toys import run_toys


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--toys", type=int, default=1000)
    parser.add_argument("--jobs", type=int, default=4)
    args = parser.parse_args()

    s = run_toys(ROOT / "results", toys=args.toys, jobs=args.jobs)
    for name, row in s["scenarios"].items():
        print(f"{name:26s} coverage at 3.841 = {row['coverage_at_3p841']:.3f}, "
              f"c_0.95 = {row['critical_value_95']:.2f}")
    sm = s["observed_sm_likelihood_ratio_test"]
    print(f"SM p-value: {sm['exceedances']}/{sm['toys']} = {sm['empirical_p_value']:.3f}")
    print(f"calibrated eps_R^95 = {s['local_coverage_calibrated_1TeV_endpoint']['epsilon_R_95']:.4f}")


if __name__ == "__main__":
    main()


==> anc/scripts/validate_against_flavio.py <==
"""
Section 6.1: comparison of the Delta F = 2 normalization with the
independent code flavio.  Since Delta M_s ~ |C_LL^SM + C_RR|, the response of
Delta M_s in flavio to a small C_RR gives the SM coefficient C_LL^SM
(called C_VLL there), which we compare with ours, eq. (4.2), at mu = 4.2 GeV.

Needs the optional packages flavio and wilson (pip install flavio).
Prints its result; no output file.

Usage:  python scripts/validate_against_flavio.py
"""

import math
import multiprocessing
from pathlib import Path
import sys

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.ckm import ckm_elements
from u2portal.constants import GF, MU_B
from u2portal.inputs import ETA_B, MT_MS, MW
from u2portal.likelihood import central_ckm
from u2portal.model import box_wc
from u2portal.running import alpha_s, rgi_factor, run_crr
from u2portal.sm_mixing import S0

MU_FLAVIO = 4.2           # GeV, scale of the Delta F = 2 coefficients in flavio
EXPONENT = 6.0 / 23.0     # running of C_RR and C_LL for nf = 5

# flavio asks for the multiprocessing context "fork", which does not exist on
# Windows.  Only serial functions are used here, so "spawn" is fine.
_get_context = multiprocessing.get_context
multiprocessing.get_context = lambda method=None: _get_context("spawn" if method == "fork" else method)


def flavio_c_ll(probe=1.0e-13):
    """C_VLL^SM implied by flavio at MU_FLAVIO, from the linear response of
    Delta M_s to a small real C_VRR."""
    import flavio
    from wilson import Wilson

    sm = flavio.sm_prediction("DeltaM_s")

    def with_crr(value):
        wc = Wilson({"CVRR_bsbs": value}, scale=MU_FLAVIO, eft="WET", basis="flavio")
        return flavio.np_prediction("DeltaM_s", wc) / sm

    slope = (with_crr(probe) - with_crr(-probe)) / 2.0
    return probe / slope


def main():
    V = ckm_elements(*central_ckm())
    xt = (MT_MS[0] / MW) ** 2
    c_ll_rgi = (GF**2 * MW**2 / (4.0 * math.pi**2) * ETA_B[0] * S0(xt)
                * abs(np.conjugate(V["ts"]) * V["tb"]) ** 2)          # eq. (4.2)
    c_ll_here = c_ll_rgi / alpha_s(MU_FLAVIO) ** EXPONENT                # at mu = 4.2 GeV
    c_ll_flavio = abs(flavio_c_ll())

    print(f"C_LL^SM at mu = {MU_FLAVIO} GeV:  flavio {c_ll_flavio:.6e},  "
          f"this work {c_ll_here:.6e} GeV^-2,  ratio {c_ll_flavio / c_ll_here:.4f}")

    C_RR = run_crr(box_wc(1.0, 1000.0, 1000.0), 1000.0, MU_B)
    h_here = abs(C_RR * rgi_factor(MU_B) / c_ll_rgi)
    h_flavio = abs(C_RR * (alpha_s(MU_B) / alpha_s(MU_FLAVIO)) ** EXPONENT / c_ll_flavio)
    print(f"|h_s| at M_D = m_S = 1 TeV and |Lambda_sb| = 1:  this work {h_here:.4f},  "
          f"with the flavio normalization {h_flavio:.4f}")
    print(f"difference: {abs(c_ll_flavio / c_ll_here - 1.0):.1%} "
          "(different CKM and short-distance inputs of the two codes)")


if __name__ == "__main__":
    main()


==> anc/scripts/validate_benchmark.py <==
"""
Section 6.1, eqs. (6.1)-(6.2): the Wilson coefficients at the benchmark of
Q. M. U. Salam, Eur. Phys. J. C 86 (2026) 872, with the fixed-nf = 5 running
of that paper and with the quark thresholds used here.

Output: results/benchmark_validation.csv.  Runs in seconds.

Usage:  python scripts/validate_benchmark.py
"""

import csv
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.constants import MU_B, VTB_VTS_EPJC
from u2portal.model import box_wc, dipole_wcs
from u2portal.running import (alpha_s, alpha_s_epjc, run_crr, run_crr_epjc,
                              run_dipoles, run_dipoles_epjc)


def main():
    MD = mS = 1000.0
    C7, C8 = dipole_wcs(1.0, MD, mS, VTB_VTS_EPJC)          # Lambda_sb = 1
    C7_epjc, C8_epjc = run_dipoles_epjc(C7, C8, MD, MU_B)
    C7_low, C8_low = run_dipoles(C7, C8, MD, MU_B)
    C_RR = box_wc(1.0, MD, mS)

    rows = [
        ("alpha_s_1TeV", alpha_s_epjc(MD), alpha_s(MD)),
        ("alpha_s_4p8GeV", alpha_s_epjc(MU_B), alpha_s(MU_B)),
        ("abs_C7_matching", abs(C7), abs(C7)),
        ("abs_C8_matching", abs(C8), abs(C8)),
        ("abs_C7_low", abs(C7_epjc), abs(C7_low)),
        ("abs_C8_low", abs(C8_epjc), abs(C8_low)),
        ("abs_CRR_low_GeV-2", abs(run_crr_epjc(C_RR, MD, MU_B)), abs(run_crr(C_RR, MD, MU_B))),
    ]

    path = ROOT / "results" / "benchmark_validation.csv"
    path.parent.mkdir(exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as f:
        writer = csv.writer(f)
        writer.writerow(["quantity", "epjc_fixed_nf5", "with_thresholds"])
        writer.writerows(rows)

    for name, epjc, thresholds in rows:
        print(f"{name:20s} EPJC = {epjc:.10g}   with thresholds = {thresholds:.10g}")
    print(f"threshold effect on |C7(mu_b)|: {(abs(C7_low) / abs(C7_epjc) - 1.0) * 100.0:+.4f}%")
    print(f"written: {path.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> anc/tests/test_physics.py <==
"""
Physics checks of the code.  Run with:  python -m pytest tests
"""

import math
from pathlib import Path
import sys

import numpy as np
from pytest import approx
from scipy.integrate import quad

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from u2portal.alignment import fixed_angles, restricted_products
from u2portal.ckm import ckm_elements, wolfenstein_from_primary
from u2portal.constants import GF, MU_B, QD, VTB_VTS_EPJC
from u2portal.inputs import (BABAR_VTD_OVER_VTS, BK_MS3, BK_RGI, CKM_GAMMA_DEG, CKM_LAMBDA,
                             CKM_VCB, CKM_VUB, ETA_B, KAPPA_DS, KAPPA_DS_SIGMA, MD_OVER_MS,
                             N_NUISANCE, RHO_SD, XI, XI_SIGMA)
from u2portal.likelihood import Likelihood, central_ckm, nuisances, predict
from u2portal.loops import box_loop, dipole_loop, photon_penguin_loop
from u2portal.model import box_wc, couplings, dipole_wcs, portal_products
from u2portal.running import (alpha_s, alpha_s_2loop, dipole_adm, rgi_factor, run_crr,
                              run_crr_epjc, run_dipoles, run_dipoles_epjc,
                              run_dipoles_partial_nll)
from u2portal.semileptonic import C9_SM, c9_prime
from u2portal.sm_mixing import epsilon_K_sm, epsilon_K_sm_ct

V0 = ckm_elements(*central_ckm())       # CKM matrix at the central inputs


# --- loop functions ---------------------------------------------------------

def test_loop_function_limits():
    assert dipole_loop(1.0) == approx(1 / 24, abs=1e-14)
    assert box_loop(1.0) == approx(1 / 3, abs=1e-14)
    assert photon_penguin_loop(1.0) == approx(1 / 8, abs=1e-14)
    assert dipole_loop(1e-8) == approx(1 / 12, abs=1e-7)
    assert box_loop(1e-8) == approx(1.0, abs=1e-6)


def test_loop_functions_near_degeneracy():
    # on both sides of the switch to the series at |x - 1| = 0.05
    for u in (-6e-2, -4e-2, -1.1e-3, 1.1e-3, 4e-2, 6e-2):
        F = sum((-1) ** n * u**n / ((n + 2) * (n + 3) * (n + 4)) for n in range(9))
        G = sum((-1) ** n * 2 * u**n / ((n + 2) * (n + 3)) for n in range(9))
        G9 = sum((-1) ** n * u**n / ((n + 1) * (n + 2) * (n + 4)) for n in range(9))
        assert dipole_loop(1 + u) == approx(F, abs=1e-10)
        assert box_loop(1 + u) == approx(G, abs=1e-9)
        assert photon_penguin_loop(1 + u) == approx(G9, abs=1e-9)


def test_loop_functions_equal_feynman_parameter_integrals():
    # eqs. (B.1), (B.3), (B.5)
    for x in (0.2, 0.5, 2.0, 5.0):
        F = quad(lambda z: 0.5 * z**2 * (1 - z) / (z + x * (1 - z)), 0, 1, epsabs=1e-13)[0]
        G = quad(lambda z: 2 * z * (1 - z) / (z + x * (1 - z)), 0, 1, epsabs=1e-13)[0]
        G9 = quad(lambda z: z**3 / 6 * (2 / (x + (1 - x) * z) + 1 / (x + (1 - x) * z) ** 2),
                  0, 1, epsabs=1e-13)[0]
        assert dipole_loop(x) == approx(F, abs=1e-11)
        assert box_loop(x) == approx(G, abs=1e-11)
        assert photon_penguin_loop(x) == approx(G9, abs=1e-11)


# --- matching and running ---------------------------------------------------

def test_epjc_benchmark():
    # eqs. (6.1) and the fixed-nf running of the EPJC paper
    C7, C8 = dipole_wcs(1.0, 1000.0, 1000.0, VTB_VTS_EPJC)
    assert abs(C7) == approx(5.2625101e-3, abs=2e-10)
    assert abs(C8) == approx(1.5787530e-2, abs=2e-9)
    C7_low, _ = run_dipoles_epjc(C7, C8, 1000.0, MU_B)
    assert abs(C7_low) == approx(1.1320123e-3, abs=2e-10)
    # the quark thresholds change the result slightly
    C7_thr, _ = run_dipoles(C7, C8, 1000.0, MU_B)
    assert C7_thr != C7_low
    assert abs(C7_thr / C7_low - 1) < 0.01


def test_dipole_sign_agrees_with_bobeth_misiak_urban():
    # C7' of hep-ph/9904413, eqs. (13), (18), (19), with Q_phi = 0
    MD, mS, vtq = 1000.0, 1300.0, 0.04
    x = (MD / mS) ** 2
    g1 = -x * math.log(x) / (2 * (1 - x) ** 4) + (x**2 - 5 * x - 2) / (12 * (1 - x) ** 3)
    N = math.sqrt(2) / (8 * mS**2 * GF * vtq)
    C7, C8 = dipole_wcs(1.0, MD, mS, vtq)
    assert C7 / (N * g1 * QD) == approx(1.0, abs=1e-12)
    assert C8 / (N * g1) == approx(1.0, abs=1e-12)


def test_complex_ckm_factor_keeps_the_magnitude():
    ckm = V0["tb"] * np.conjugate(V0["ts"])
    C7, _ = run_dipoles(*dipole_wcs(1.0, 1000.0, 1000.0, ckm), 1000.0, MU_B)
    C7_real, _ = run_dipoles(*dipole_wcs(1.0, 1000.0, 1000.0, abs(ckm)), 1000.0, MU_B)
    assert abs(C7) == approx(abs(C7_real), abs=1e-15)


def test_two_loop_dipole_anomalous_dimensions():
    # nf = 5 values of Misiak and Munz, quoted below eq. (3.15)
    gamma0, gamma1 = dipole_adm(5)
    np.testing.assert_allclose(gamma0, [[32 / 3, 0], [-32 / 9, 28 / 3]], rtol=0, atol=2e-14)
    np.testing.assert_allclose(gamma1, [[4688 / 27, 0], [-2192 / 81, 4063 / 27]], rtol=0, atol=2e-13)


def test_partial_nll_shift_of_c7():
    # eq. (6.3): the two-loop self-mixing changes the small C7(mu_b) by -25%
    C7, C8 = dipole_wcs(1.0, 1000.0, 1000.0, VTB_VTS_EPJC)
    C7_ll, C8_ll = run_dipoles(C7, C8, 1000.0, MU_B)
    C7_nll, C8_nll = run_dipoles_partial_nll(C7, C8, 1000.0, MU_B)
    assert abs(abs(C7_nll / C7_ll - 1) - 0.25457) < 2e-4
    assert abs(C8_nll / C8_ll - 1) < 0.10
    assert alpha_s_2loop(MU_B) > alpha_s(MU_B)


def test_real_scalar_boxes_cancel():
    assert box_wc(1.0 + 0.2j, 1000.0, 1000.0, scalar="real") == 0


def test_epjc_mixing_running():
    # the fixed-nf running of the EPJC paper; its h_s = 4.70 omitted the RGI
    # factor, which reduces it by alpha_s(mu_b)^(6/23) to 3.11
    C_RR = box_wc(1.0, 1000.0, 1000.0)
    C_low = run_crr_epjc(C_RR, 1000.0, MU_B)
    assert abs(C_low / C_RR) == approx(0.80, abs=0.01)
    assert abs(C_low) / 4.5e-11 == approx(4.70, abs=0.01)
    assert abs(C_low) * rgi_factor(MU_B) / 4.5e-11 == approx(3.11, abs=0.02)


def test_rgi_factor():
    # eta_B = 0.55 contains alpha_s(m_t)^(6/23), and 1/rgi_factor(mu_b)
    # is the FLAG ratio Bhat/B(m_b) ~ 1.5
    assert alpha_s(163.0) ** (6 / 23) == approx(ETA_B[0], abs=0.02)
    assert rgi_factor(MU_B) == approx(alpha_s(MU_B) ** (6 / 23), abs=1e-14)
    assert 1.44 < 1 / rgi_factor(MU_B) < 1.56


def test_kaon_and_b_sectors_use_one_scheme():
    # B_K is used in MSbar at mu_K, the B sector with RGI bag parameters;
    # the two conversion factors must be similar
    bhat_over_b_kaon = BK_RGI / BK_MS3
    bhat_over_b_bq = 1 / rgi_factor(MU_B)
    assert 1.30 < bhat_over_b_kaon < 1.55
    assert abs(bhat_over_b_bq / bhat_over_b_kaon - 1) < 0.15


def test_c9_prime_is_small():
    # section 4.4: |C9'| is below 1% of the SM C9 for |Lambda_sb| = 1
    c9 = c9_prime(1.0, 1000.0, 1000.0, V0["tb"] * np.conjugate(V0["ts"]))
    assert abs(c9) / C9_SM < 1e-2


# --- CKM and inputs ---------------------------------------------------------

def test_ckm_is_unitary():
    V = np.array([[V0["ud"], V0["us"], V0["ub"]],
                  [V0["cd"], V0["cs"], V0["cb"]],
                  [V0["td"], V0["ts"], V0["tb"]]])
    np.testing.assert_allclose(V @ V.conj().T, np.eye(3), atol=2e-15)


def test_ckm_reproduces_the_primary_inputs():
    gamma = math.radians(CKM_GAMMA_DEG[0])
    w = wolfenstein_from_primary(CKM_VCB[0], CKM_LAMBDA[0], CKM_VUB[0], gamma)
    V = ckm_elements(w["A"], w["lambda"], w["rhobar"], w["etabar"])
    assert abs(V["cb"]) / CKM_VCB[0] == approx(1, abs=1e-12)
    assert abs(V["ub"]) / CKM_VUB[0] == approx(1, abs=1e-12)
    assert np.angle(-V["ud"] * np.conjugate(V["ub"]) / (V["cd"] * np.conjugate(V["cb"]))) \
        == approx(gamma, abs=1e-12)
    assert central_ckm() == (w["A"], w["lambda"], w["rhobar"], w["etabar"])


def test_lattice_correlation_reproduces_xi():
    # eq. (5.5)
    rel_s, rel_d = 0.0057 / 0.2561, 0.0055 / 0.2106
    rel_xi = math.sqrt(rel_s**2 + rel_d**2 - 2 * RHO_SD * rel_s * rel_d)
    assert rel_xi == approx(XI_SIGMA / XI, abs=1e-14)


def test_babar_kappa():
    # eq. (4.12)
    assert KAPPA_DS * BABAR_VTD_OVER_VTS**2 == approx(0.040, abs=1e-15)
    assert KAPPA_DS_SIGMA / KAPPA_DS == approx(2 * 0.002 / 0.199, abs=1e-15)


def test_ut_and_ct_forms_of_epsilon_k_agree():
    # appendix C: equal for equal QCD factors
    ct = epsilon_K_sm_ct(V0, 0.7533, 1.0, 1.0, 1.0, 0.94, 1.27, 163.0)
    ut = epsilon_K_sm(V0, 0.7533, 1.0, 1.0, 0.94, 1.27, 163.0)
    assert float(ct) == approx(float(ut), abs=1e-16)


# --- portal couplings and hypotheses ------------------------------------------

def test_rank_one_relation():
    # eq. (2.19): Lambda_ds = Lambda_db Lambda_sb^* / |lambda_b|^2
    Lam_sb, Lam_db, Lam_ds = portal_products(0.2, 0.37, -0.4, 0.9)
    lam_b = couplings(0.2, 0.37, -0.4, 0.9)[2]
    assert abs(Lam_ds - Lam_db * Lam_sb.conjugate() / abs(lam_b) ** 2) < 1e-14


def test_ckm_alignment_gives_h_d_equal_h_s():
    # eq. (2.17): h_q ~ Lambda_qb^2 / (V_tq^* V_tb)^2, so h_d/h_s = (w/w_CKM)^2 = 1
    w_ckm = np.conjugate(V0["td"]) / np.conjugate(V0["ts"])
    for branch in (1, -1):
        Lam_sb, Lam_db, _ = restricted_products(0.12, -0.7, 1.0, V0, branch)
        ratio = (Lam_db / Lam_sb) ** 2 / w_ckm**2
        assert abs(ratio) == approx(1, abs=1e-12)
        assert abs(np.angle(ratio)) < 1e-12


def test_minimal_u2_gives_md_over_ms_squared():
    # eq. (2.15): h_d/h_s = (m_d/m_s)^2
    w_ckm = np.conjugate(V0["td"]) / np.conjugate(V0["ts"])
    for branch in (1, -1):
        Lam_sb, Lam_db, _ = restricted_products(0.14, -0.7, 1.0, V0, branch, MD_OVER_MS)
        ratio = (Lam_db / Lam_sb) ** 2 / w_ckm**2
        assert abs(ratio) == approx(MD_OVER_MS**2, abs=1e-12)
        assert abs(np.angle(ratio)) < 1e-12


def test_theta_r_of_the_hypotheses():
    # tan(theta_R) = |V_td/V_ts| ~ 0.21 (aligned) and m_d/m_s times that ~ 0.011 (minimal)
    theta_aligned, _ = fixed_angles(V0, 0.3)
    theta_minimal, _ = fixed_angles(V0, 0.3, s=MD_OVER_MS)
    assert math.tan(theta_aligned) == approx(abs(V0["td"] / V0["ts"]), abs=1e-12)
    assert math.tan(theta_minimal) == approx(MD_OVER_MS * math.tan(theta_aligned), abs=1e-12)
    assert 0.19 < math.tan(theta_aligned) < 0.23
    assert 0.009 < math.tan(theta_minimal) < 0.013


# --- observables and likelihood ---------------------------------------------

def test_radiative_rates_are_quadratic_in_the_coupling():
    # O7' does not interfere with the SM O7, so the sign of the coupling drops out
    base = predict(0.0, 0.0, 0.0)
    plus = predict(0.2, 0.05, 0.01)
    minus = predict(-0.2, -0.05, 0.01)
    for i in (5, 6):
        assert plus[i] == approx(minus[i], abs=1e-12)
        assert plus[i] >= base[i] - 1e-18


def test_no_observable_depends_on_the_dipole_sign():
    Lam = (0.07 * np.exp(-0.4j), 0.03 * np.exp(0.8j), 0.004 * np.exp(1.2j))
    np.testing.assert_array_equal(predict(*Lam, sign=1), predict(*Lam, sign=-1))
    np.testing.assert_array_equal(predict(*Lam), predict(-Lam[0], -Lam[1], Lam[2], sign=-1))


def test_sm_prediction_and_profiled_sm():
    assert nuisances(np.zeros(N_NUISANCE))["kappa_ds_gamma"] == approx(KAPPA_DS)
    # R_d/s = kappa |V_td/V_ts|^2 in the SM
    assert predict(0.0, 0.0, 0.0)[6] == approx(KAPPA_DS * abs(V0["td"] / V0["ts"]) ** 2, abs=2e-11)
    likelihood = Likelihood()
    chi2_sm, z_sm, success = likelihood.profile_sm()
    assert success
    assert chi2_sm < likelihood.chi2(np.zeros(N_NUISANCE), 0.0, 0.0, 0.0)
    assert z_sm.shape == (N_NUISANCE,)


def test_pseudo_data_with_shifted_nuisances():
    # if the data are generated at z, the residuals at z must vanish
    z = np.linspace(-0.3, 0.3, N_NUISANCE)
    likelihood = Likelihood(predict(0.0, 0.0, 0.0, z), z)
    np.testing.assert_allclose(likelihood.residuals(z, 0.0, 0.0, 0.0), 0.0, atol=2e-14)


def test_second_branch_of_two_beta_is_far_from_the_data():
    # a large b -> d portal amplitude can reach pi - 2 beta_eff, which gives the
    # measured sin(2 beta) with cos(2 beta) < 0; fitting the angle must put
    # such points far from the data
    likelihood = Likelihood()
    found = 0
    for size in np.linspace(0.08, 0.30, 23):
        for phase in np.linspace(-math.pi, math.pi, 121):
            two_beta = predict(0.0, size * np.exp(1j * phase), 0.0)[3]
            if abs(math.sin(two_beta) - 0.710) < 0.01 and math.cos(two_beta) < 0:
                found += 1
                assert abs(two_beta - likelihood.O_exp[3]) / likelihood.sigma[3] > 50
    assert found > 0
    two_beta_sm = predict(0.0, 0.0, 0.0)[3]
    assert math.cos(two_beta_sm) > 0
    assert abs(two_beta_sm - likelihood.O_exp[3]) / likelihood.sigma[3] < 3


==> anc/u2portal/__init__.py <==
"""Code for the singlet-scalar vector-like-quark portal with right-handed U(2)^3 breaking."""


==> anc/u2portal/alignment.py <==
"""
Minimal U(2)^3 and the CKM-aligned ansatz against the generic fit (section 6.3).

Both hypotheses fix the ratio of the two b-sector products,

    Lambda_db / Lambda_sb = +- s V_td^* / V_ts^*,

with s = m_d/m_s for minimal U(2)^3, eq. (2.15), and s = 1 for the
CKM-aligned ansatz, eq. (2.17).  This fixes theta_R and phi_d - phi_s, so
only eps_R and one common phase remain free.  The two signs give the same
observables; both are fitted as a check of the minimization.

This module also contains the generic fit used for the comparison and the
fit at fixed w = Lambda_db/Lambda_sb used for figure 3.
"""

import cmath
import math

import numpy as np
from scipy.optimize import least_squares

from .ckm import ckm_elements
from .inputs import N_NUISANCE
from .likelihood import Likelihood, nuisances, predict
from .model import portal_products


def ckm_at(z):
    """CKM elements at the nuisance coordinates z."""
    n = nuisances(z)
    return ckm_elements(n["A"], n["lambda"], n["rhobar"], n["etabar"])


def fixed_ratio(V, branch=1, s=1.0):
    """Lambda_db / Lambda_sb = branch * s * V_td^* / V_ts^*."""
    return branch * s * complex(np.conjugate(V["td"]) / np.conjugate(V["ts"]))


def fixed_angles(V, phi_s, branch=1, s=1.0):
    """theta_R and phi_d of the hypothesis, from
    Lambda_db / Lambda_sb = tan(theta_R) exp(-i (phi_d - phi_s)), eq. (2.19)."""
    r = fixed_ratio(V, branch, s)
    return math.atan(abs(r)), phi_s - cmath.phase(r)


def restricted_products(eps, phi_s, lambda_b, V, branch=1, s=1.0):
    """(Lambda_sb, Lambda_db, Lambda_ds) under the hypothesis."""
    theta, phi_d = fixed_angles(V, phi_s, branch, s)
    return portal_products(eps, theta, phi_d, phi_s, lambda_b)


def restricted_residuals(x, likelihood, lambda_b, MD, mS, branch, s):
    """Residuals for x = (eps_R, phi_s, z_1 ... z_15)."""
    eps, phi_s = float(x[0]), float(x[1])
    z = np.asarray(x[2:], dtype=float)
    Lam = restricted_products(abs(eps), phi_s, lambda_b, ckm_at(z), branch, s)
    O = predict(*Lam, z, MD=MD, mS=mS, scalar="complex")
    return np.concatenate([(O - likelihood.O_exp) / likelihood.sigma, z - likelihood.z_aux])


def fit_restricted(likelihood, s=1.0, lambda_b=1.0, MD=1000.0, mS=1000.0,
                   eps_starts=(0.02, 0.08, 0.16, 0.30, 0.60),
                   phase_starts=(-2.5, -1.0, 0.0, 1.0, 2.5), eps_fixed=None):
    """
    Best fit of the hypothesis s (s = 1: CKM-aligned, s = MD_OVER_MS: minimal
    U(2)^3), over eps_R, phi_s and the nuisances, from several starting
    values and both signs.  With eps_fixed, eps_R is held at that value.
    Returns a dict with chi2, epsilon_R, phi_s, branch, theta_R, phi_d, z,
    prediction and success.
    """
    if eps_fixed is None:
        eps_low, eps_high = 0.0, 1.0
    else:
        eps_low, eps_high = max(eps_fixed - 1.0e-12, 0.0), eps_fixed + 1.0e-12
        eps_starts = (eps_fixed,)
    lower = np.concatenate([[eps_low, -np.pi], -5.0 * np.ones(N_NUISANCE)])
    upper = np.concatenate([[eps_high, np.pi], 5.0 * np.ones(N_NUISANCE)])

    best = None
    for branch in (1, -1):
        for eps0 in eps_starts:
            for phi0 in phase_starts:
                phi0 = (float(phi0) + np.pi) % (2.0 * np.pi) - np.pi    # into (-pi, pi]
                x0 = np.clip(np.concatenate([[eps0, phi0], np.zeros(N_NUISANCE)]), lower, upper)
                result = least_squares(restricted_residuals, x0, bounds=(lower, upper),
                                       args=(likelihood, lambda_b, MD, mS, branch, s),
                                       xtol=2.0e-10, ftol=2.0e-10, gtol=2.0e-10, max_nfev=4000)
                chi2 = float(2.0 * result.cost)
                if best is not None and chi2 >= best["chi2"]:
                    continue
                z = np.asarray(result.x[2:], dtype=float)
                V = ckm_at(z)
                eps, phi_s = abs(float(result.x[0])), float(result.x[1])
                theta, phi_d = fixed_angles(V, phi_s, branch, s)
                Lam = restricted_products(eps, phi_s, lambda_b, V, branch, s)
                best = {
                    "chi2": chi2, "epsilon_R": eps, "phi_s": phi_s, "branch": branch,
                    "theta_R": theta, "phi_d": phi_d, "z": z,
                    "prediction": predict(*Lam, z, MD=MD, mS=mS, scalar="complex"),
                    "success": bool(result.success),
                }
    return best


def generic_residuals(x, likelihood):
    """Residuals of the generic fit for x = (eps_R, theta_R, phi_d, phi_s, z)."""
    eps, theta, phi_d, phi_s = (float(v) for v in x[:4])
    z = np.asarray(x[4:], dtype=float)
    Lam = portal_products(abs(eps), theta, phi_d, phi_s)
    O = predict(*Lam, z, MD=1000.0, mS=1000.0, scalar="complex")
    return np.concatenate([(O - likelihood.O_exp) / likelihood.sigma, z - likelihood.z_aux])


def fit_generic(likelihood, starts):
    """Generic fit at M_D = m_S = 1 TeV from the given starting vectors.
    Returns the lowest chi^2."""
    lower = np.concatenate([[0.0, 0.0, -np.pi, -np.pi], -5.0 * np.ones(N_NUISANCE)])
    upper = np.concatenate([[1.0, np.pi / 2.0, np.pi, np.pi], 5.0 * np.ones(N_NUISANCE)])
    best = math.inf
    for start in starts:
        result = least_squares(generic_residuals, np.clip(start, lower, upper),
                               bounds=(lower, upper), args=(likelihood,),
                               xtol=1.0e-9, ftol=1.0e-9, gtol=1.0e-9, max_nfev=3000)
        best = min(best, float(2.0 * result.cost))
    return best


# --- fit at fixed w = Lambda_db / Lambda_sb (figure 3) ----------------------

def w_residuals(x, likelihood, w, lambda_b, MD, mS):
    """
    Residuals at fixed w, for x = (eps_R, phase, z).  |w| fixes tan(theta_R)
    and arg(w) fixes phi_d - phi_s, so eps_R and one phase remain free.
    """
    eps, phi = float(x[0]), float(x[1])
    z = np.asarray(x[2:], dtype=float)
    theta = math.atan(abs(w))
    Lam_sb = lambda_b**2 * abs(eps) * math.cos(theta) * cmath.exp(-1j * phi)   # eq. (2.18a)
    Lam_db = Lam_sb * w
    Lam_ds = Lam_db * Lam_sb.conjugate() / lambda_b**2                        # eq. (2.19)
    O = predict(Lam_sb, Lam_db, Lam_ds, z, MD=MD, mS=mS, scalar="complex")
    return np.concatenate([(O - likelihood.O_exp) / likelihood.sigma, z - likelihood.z_aux])


def fit_at_w(task):
    """Lowest chi^2 at fixed w.  task = (w, lambda_b, MD, mS).  Runs in a separate process."""
    w, lambda_b, MD, mS = task
    likelihood = Likelihood()
    lower = np.concatenate([[0.0, -np.pi], -5.0 * np.ones(N_NUISANCE)])
    upper = np.concatenate([[1.0, np.pi], 5.0 * np.ones(N_NUISANCE)])
    best = math.inf
    for eps0 in (0.05, 0.16, 0.35):
        for phi0 in (-2.0, 0.0, 2.0):
            result = least_squares(w_residuals, np.concatenate([[eps0, phi0], np.zeros(N_NUISANCE)]),
                                   bounds=(lower, upper), args=(likelihood, w, lambda_b, MD, mS),
                                   xtol=1.0e-9, ftol=1.0e-9, gtol=1.0e-9, max_nfev=2000)
            best = min(best, float(2.0 * result.cost))
    return best


==> anc/u2portal/ckm.py <==
"""
Exactly unitary CKM matrix (section 5.1).

No truncated Wolfenstein expansion is used: the standard parameterization is
reconstructed exactly from (A, lambda, rhobar, etabar).
"""

import numpy as np


def ckm_elements(A, lam, rhobar, etabar):
    """
    CKM elements in the standard parameterization, as a dict V["td"] etc.

    The CKMfitter definitions give s12 = lambda and s23 = A lambda^2, and
    solving the exact definition of rhobar + i etabar gives s13 exp(i delta).
    """
    A = np.asarray(A, dtype=float)
    lam = np.asarray(lam, dtype=float)
    z = np.asarray(rhobar, dtype=float) + 1j * np.asarray(etabar, dtype=float)
    s12 = lam
    s23 = A * lam**2
    c12 = np.sqrt(1.0 - s12**2)
    c23 = np.sqrt(1.0 - s23**2)
    w = z * s23 * s12 * c23 / (c12 * (1.0 - z * s23**2))   # w = s13 exp(+i delta)
    s13 = np.abs(w)
    c13 = np.sqrt(1.0 - s13**2)
    return {
        "ud": c12 * c13,
        "us": s12 * c13,
        "ub": np.conjugate(w),
        "cd": -s12 * c23 - c12 * s23 * w,
        "cs": c12 * c23 - s12 * s23 * w,
        "cb": s23 * c13,
        "td": s12 * s23 - c12 * c23 * w,
        "ts": -c12 * s23 - s12 * c23 * w,
        "tb": c23 * c13,
    }


def wolfenstein_from_primary(vcb, lam, vub, gamma):
    """
    Exact (A, lambda, rhobar, etabar) from |V_cb|, lambda, |V_ub| and gamma.

    In the standard parameterization s12 = lambda, s13 = |V_ub| and
    s23 = |V_cb|/c13.  The phase delta is fixed by requiring
    gamma = arg[-V_ud V_ub^* / (V_cd V_cb^*)], which we solve by iteration
    starting from delta = gamma.
    """
    s12 = float(lam)
    s13 = float(vub)
    c13 = np.sqrt(1.0 - s13**2)
    s23 = float(vcb) / c13
    c12 = np.sqrt(1.0 - s12**2)
    c23 = np.sqrt(1.0 - s23**2)

    def rho_plus_i_eta(delta):
        vub_c = s13 * np.exp(-1j * delta)
        vcd = -s12 * c23 - c12 * s23 * s13 * np.exp(1j * delta)
        vud = c12 * c13
        vcb_c = s23 * c13
        return -vud * np.conjugate(vub_c) / (vcd * vcb_c)

    delta = float(gamma)
    for _ in range(50):
        step = float(gamma) - np.angle(rho_plus_i_eta(delta))
        delta += step
        if abs(step) < 1.0e-14:
            break
    z = rho_plus_i_eta(delta)
    return {"A": s23 / s12**2, "lambda": s12,
            "rhobar": float(z.real), "etabar": float(z.imag)}


def beta_and_phi_s_sm(V):
    """The angle beta and the SM phase phi_s = -2 beta_s, in radians."""
    beta = np.angle(-V["cd"] * np.conjugate(V["cb"])
                    / (V["td"] * np.conjugate(V["tb"])))
    beta_s = np.angle(-V["ts"] * np.conjugate(V["tb"])
                      / (V["cs"] * np.conjugate(V["cb"])))
    return beta, -2.0 * beta_s


==> anc/u2portal/constants.py <==
"""
Fixed constants and scale choices.

The first block are the inputs of the benchmark of Q. M. U. Salam,
Eur. Phys. J. C 86 (2026) 872 [arXiv:2605.04010], which is reproduced in
section 6.1.
"""

GF = 1.1663787e-5        # Fermi constant, GeV^-2
MZ = 91.1876             # GeV
ALPHA_S_MZ = 0.1180
MU_B = 4.8               # GeV, scale of the B-meson observables
VTB_VTS_EPJC = 0.040     # |V_tb V_ts^*| of the EPJC benchmark
C7_SM_EFF = -0.30        # leading-order SM C7^eff(mu_b), below eq. (4.9)
QD = -1.0 / 3.0          # electric charge of D, eq. (3.4)

# quark thresholds of alpha_s and of the running (GeV); m_t is the MSbar mass
MC_THRESHOLD = 1.27
MB_THRESHOLD = 4.18
MT_THRESHOLD = 163.0

# kaon inputs at mu_K = 3 GeV
MU_K = 3.0               # GeV
M_K0 = 0.497611          # GeV
F_K = 0.1557             # GeV
DELTA_M_K = 3.484e-15    # GeV


==> anc/u2portal/fit.py <==
"""
Fits of the generic portal (sections 6.2, 6.4 and 6.5): the best fit, the
profile in eps_R with its 95% CL upper limit, and the mass plane.

The fit vector is x = (log10 eps_R, theta_R, phi_d, phi_s, z_1 ... z_15).
When eps_R is held fixed, its first entry is dropped.
"""

from concurrent.futures import ProcessPoolExecutor
import json
import math
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.optimize import least_squares

from .inputs import N_NUISANCE, NUISANCES, OBSERVABLES
from .likelihood import Likelihood, nuisances, predict
from .model import portal_products

CHI2_95_1D = 3.841458820694124      # threshold of eq. (5.8)

# Starting values (theta_R, phi_d, phi_s) of the two phase branches of the fit:
# the global minimum near a common phase -pi, and a second minimum that was
# found near eps_R = 0.068.
PHASES_MAIN = [0.18, -3.03, -3.02]
PHASES_SECOND = [0.40410, -2.44979, -2.72533]


def portal_residuals(x, likelihood, MD, mS, lambda_b, scalar, log_eps=None):
    """Residuals of the likelihood as a function of the fit vector x."""
    if log_eps is None:                  # eps_R free
        log_eps, theta, phi_d, phi_s = x[:4]
        z = x[4:]
    else:                                # eps_R fixed
        theta, phi_d, phi_s = x[:3]
        z = x[3:]
    Lam_sb, Lam_db, Lam_ds = portal_products(10.0**log_eps, theta, phi_d, phi_s, lambda_b)
    return likelihood.residuals(z, Lam_sb, Lam_db, Lam_ds, MD=MD, mS=mS, scalar=scalar)


def fit_bounds(eps_fixed=False):
    """Ranges of eq. (5.7) and |z_i| <= 5 for the nuisances."""
    lower = [0.0, -math.pi, -math.pi] + [-5.0] * N_NUISANCE
    upper = [math.pi / 2.0, math.pi, math.pi] + [5.0] * N_NUISANCE
    if not eps_fixed:
        lower = [-6.0] + lower           # 1e-6 <= eps_R <= 1
        upper = [0.0] + upper
    return np.asarray(lower), np.asarray(upper)


def best_of_starts(residuals, starts, bounds, max_nfev=1600, tol=3.0e-9):
    """Run least_squares from each start and keep the lowest chi^2.
    Returns (chi2, result), where result.x is the fit vector."""
    best = None
    for start in starts:
        x0 = np.clip(np.asarray(start, dtype=float), bounds[0] + 1.0e-10, bounds[1] - 1.0e-10)
        result = least_squares(residuals, x0, bounds=bounds, xtol=tol, ftol=tol,
                               gtol=tol, max_nfev=max_nfev)
        chi2 = float(2.0 * result.cost)
        if best is None or chi2 < best[0]:
            best = (chi2, result)
    return best


def fit_portal(likelihood, MD, mS, lambda_b=1.0, scalar="complex", seed=20260803,
               warm=None, n_random=5):
    """Best fit with eps_R free, from several starting points."""
    rng = np.random.default_rng(seed)
    z0 = [0.0] * N_NUISANCE
    starts = []
    if warm is not None:
        starts.append(np.asarray(warm, dtype=float))
    starts.append(np.asarray([math.log10(0.06795)] + PHASES_SECOND + z0))
    starts.append(np.asarray([math.log10(0.13)] + PHASES_MAIN + z0))
    starts.append(np.asarray([-5.5, math.pi / 4.0, 0.0, 0.0] + z0))    # close to the SM
    for _ in range(n_random):
        starts.append(np.asarray([rng.uniform(-3.0, -0.05),
                                  rng.uniform(0.0, math.pi / 2.0),
                                  rng.uniform(-math.pi, math.pi),
                                  rng.uniform(-math.pi, math.pi)] + z0))
    return best_of_starts(
        lambda x: portal_residuals(x, likelihood, MD, mS, lambda_b, scalar),
        starts, fit_bounds(), max_nfev=2400)


def fit_at_epsilon(likelihood, eps, MD, mS, lambda_b=1.0, scalar="complex",
                   warm=None, alternate=None, robust=True):
    """Best fit with eps_R fixed.  With robust=True both phase branches are tried."""
    z0 = [0.0] * N_NUISANCE
    starts = []
    if warm is not None:
        starts.append(np.asarray(warm, dtype=float))
    if alternate is not None and robust:
        starts.append(np.asarray(alternate, dtype=float))
    if robust:
        starts.append(np.asarray(PHASES_SECOND + z0))
        starts.append(np.asarray([0.05, 0.0, 0.0] + z0))
        starts.append(np.asarray(PHASES_MAIN + z0))
    if not starts:
        starts.append(np.asarray(PHASES_SECOND + z0))
    log_eps = math.log10(eps)
    return best_of_starts(
        lambda x: portal_residuals(x, likelihood, MD, mS, lambda_b, scalar, log_eps),
        starts, fit_bounds(eps_fixed=True), max_nfev=1400)


def epsilon_profile(likelihood, MD, mS, chi2_best, x_best, eps_values,
                    lambda_b=1.0, scalar="complex", robust=True):
    """Profiled chi^2 at each eps_R in eps_values (figure 4).  Each point
    starts from the previous one."""
    rows = []
    warm = np.asarray(x_best[1:], dtype=float)
    alternate = None
    for eps in eps_values:
        chi2, result = fit_at_epsilon(likelihood, float(eps), MD, mS, lambda_b, scalar,
                                      warm=warm, alternate=alternate, robust=robust)
        alternate = warm
        warm = result.x
        rows.append({
            "epsilon_R": float(eps),
            "chi2": float(chi2),
            "delta_chi2": float(chi2 - chi2_best),
            "theta_R": float(result.x[0]),
            "phi_d": float(result.x[1]),
            "phi_s": float(result.x[2]),
            "fit_vector": np.asarray(result.x, dtype=float),
        })
    return rows


def upper_limit(likelihood, rows, chi2_best, MD, mS, lambda_b=1.0, scalar="complex",
                robust=True, threshold=CHI2_95_1D):
    """
    Upper limit on eps_R where Delta chi^2 = threshold, eq. (5.8).  The crossing
    is bracketed on the profile above the best fit and then bisected in
    log eps_R.  Returns (eps95, True) if the profile stays below the threshold
    up to eps_R = 1.
    """
    eps_best = min(rows, key=lambda row: row["chi2"])["epsilon_R"]
    above = [row for row in rows if row["epsilon_R"] >= eps_best]
    bracket = None
    for prev, row in zip(above[:-1], above[1:]):
        if prev["delta_chi2"] <= threshold < row["delta_chi2"]:
            bracket = (prev, row)
            break
    if bracket is None:
        return 1.0, True

    low, high = bracket
    warm_low, warm_high = low["fit_vector"], high["fit_vector"]
    for _ in range(9 if robust else 7):
        eps = 10.0 ** (0.5 * (math.log10(low["epsilon_R"]) + math.log10(high["epsilon_R"])))
        chi2, result = fit_at_epsilon(likelihood, eps, MD, mS, lambda_b, scalar,
                                      warm=warm_low, alternate=warm_high, robust=robust)
        point = {"epsilon_R": eps, "delta_chi2": chi2 - chi2_best}
        if point["delta_chi2"] > threshold:
            high, warm_high = point, result.x
        else:
            low, warm_low = point, result.x
    return float(10.0 ** (0.5 * (math.log10(low["epsilon_R"]) + math.log10(high["epsilon_R"])))), False


def refine_mass_point(task):
    """
    Upper limit at one point of the mass plane, recomputed independently with
    all phase starts.  task = (MD, mS, first estimate, lambda_b, seed, x of the
    first free fit).  Runs in a separate process.
    """
    MD, mS, eps_guess, lambda_b, seed, warm_free = task
    likelihood = Likelihood()
    chi2_best, best = fit_portal(likelihood, MD, mS, lambda_b, "complex", seed=seed,
                                 warm=warm_free, n_random=3)
    warm_best = best.x[1:]

    def delta_chi2(eps, warm=None, alternate=None):
        chi2, result = fit_at_epsilon(likelihood, eps, MD, mS, lambda_b, "complex",
                                      warm=warm_best if warm is None else warm,
                                      alternate=alternate, robust=True)
        return chi2 - chi2_best, result.x

    def record(eps95, saturated, delta_at_limit):
        return {
            "M_D_GeV": MD,
            "m_S_GeV": mS,
            "chi2_min": chi2_best,
            "epsilon_R_best": float(10.0 ** best.x[0]),
            "epsilon_R_95": eps95,
            "limit_saturates_at_1": saturated,
            "theta_R_best": float(best.x[1]),
            "phi_d_best": float(best.x[2]),
            "phi_s_best": float(best.x[3]),
            "delta_chi2_at_endpoint": float(delta_at_limit),
        }

    # bracket the crossing by steps of a factor 1.35 from the first estimate
    eps = float(np.clip(eps_guess, 1.0e-4, 1.0))
    delta, x = delta_chi2(eps)
    if delta < CHI2_95_1D:
        low = high = (eps, delta, x)
        while eps < 1.0:
            eps = min(1.0, eps * 1.35)
            delta, x = delta_chi2(eps, warm=x)
            high = (eps, delta, x)
            if delta >= CHI2_95_1D:
                break
            low = high
        if high[1] < CHI2_95_1D:                 # no crossing below eps_R = 1
            return record(1.0, True, high[1])
    else:
        high = (eps, delta, x)
        while eps > 1.0e-4:
            eps = max(1.0e-4, eps / 1.35)
            delta, x = delta_chi2(eps, warm=x)
            low = (eps, delta, x)
            if delta <= CHI2_95_1D:
                break
            high = low

    # bisection in log eps_R
    for _ in range(9):
        eps = math.sqrt(low[0] * high[0])
        delta, x = delta_chi2(eps, warm=low[2], alternate=high[2])
        if delta > CHI2_95_1D:
            high = (eps, delta, x)
        else:
            low = (eps, delta, x)
    eps95 = math.sqrt(low[0] * high[0])
    delta95, _ = delta_chi2(eps95, warm=low[2], alternate=high[2])
    return record(float(eps95), False, delta95)


def fit_record(chi2, result, likelihood, lambda_b):
    """Summary of a free fit for the output file."""
    eps = 10.0 ** result.x[0]
    theta, phi_d, phi_s = result.x[1:4]
    z = result.x[4:]
    Lam_sb, Lam_db, Lam_ds = portal_products(eps, theta, phi_d, phi_s, lambda_b)
    prediction = likelihood.O_exp + likelihood.sigma * result.fun[:7]
    return {
        "chi2": chi2,
        "epsilon_R": float(eps),
        "theta_R": float(theta),
        "phi_d": float(phi_d),
        "phi_s": float(phi_s),
        "delta_phi_wrapped": float(np.angle(np.exp(1j * (phi_s - phi_d)))),
        "prediction": dict(zip(OBSERVABLES, map(float, prediction))),
        "nuisance_z": dict(zip(NUISANCES, map(float, z))),
        "nuisance_physical": nuisances(z),
        "lambda_products": {"abs_sb": float(abs(Lam_sb)), "abs_db": float(abs(Lam_db)),
                            "abs_ds": float(abs(Lam_ds))},
        "optimizer_success": bool(result.success),
        "optimizer_message": str(result.message),
    }


def run_fit(output, lambda_b=1.0, seed=20260803, masses=None, jobs=4):
    """
    The full fit of sections 6.2, 6.4 and 6.5.  Writes fit_summary.json,
    epsilon_profile.csv and mass_plane.csv to the folder output.
    """
    output = Path(output)
    output.mkdir(parents=True, exist_ok=True)
    likelihood = Likelihood()
    MD = mS = 1000.0

    # profiled SM and best fits at the benchmark, eqs. (6.4)-(6.5)
    chi2_sm, z_sm, _ = likelihood.profile_sm()
    chi2_complex, best_complex = fit_portal(likelihood, MD, mS, lambda_b, "complex", seed=seed)
    chi2_real, best_real = fit_portal(likelihood, MD, mS, lambda_b, "real", seed=seed + 17)
    complex_fit = fit_record(chi2_complex, best_complex, likelihood, lambda_b)
    real_fit = fit_record(chi2_real, best_real, likelihood, lambda_b)

    # profile in eps_R and its upper limit, eq. (6.11) and figure 4
    eps_values = np.unique(np.concatenate([
        np.geomspace(1.0e-4, 1.0, 33),
        np.geomspace(0.025, 0.35, 25),
        [complex_fit["epsilon_R"], real_fit["epsilon_R"]],
    ]))
    profiles = {}
    limits = {}
    for scalar, chi2_best, best in (("complex", chi2_complex, best_complex),
                                    ("real", chi2_real, best_real)):
        rows = epsilon_profile(likelihood, MD, mS, chi2_best, best.x, eps_values,
                               lambda_b, scalar)
        profiles[scalar] = rows
        limits[scalar] = upper_limit(likelihood, rows, chi2_best, MD, mS, lambda_b, scalar)

    profile_table = pd.DataFrame(
        [{k: v for k, v in row.items() if k != "fit_vector"} | {"scalar": scalar}
         for scalar in ("complex", "real") for row in profiles[scalar]])
    profile_table.to_csv(output / "epsilon_profile.csv", index=False)

    # mass plane, figure 5: a quick first pass with warm starts ...
    masses = np.geomspace(500.0, 5000.0, 7) if masses is None else np.asarray(masses, dtype=float)
    first_pass = []
    warm = best_complex.x
    for md in masses:
        for ms in masses:
            chi2_best, best = fit_portal(likelihood, float(md), float(ms), lambda_b, "complex",
                                         seed=seed + int(md) + 3 * int(ms), warm=warm,
                                         n_random=1)
            warm = best.x
            eps_values = np.unique(np.concatenate([np.geomspace(1.0e-3, 1.0, 14),
                                                   [10.0 ** best.x[0]]]))
            rows = epsilon_profile(likelihood, float(md), float(ms), chi2_best, best.x,
                                   eps_values, lambda_b, "complex", robust=False)
            eps95, _ = upper_limit(likelihood, rows, chi2_best, float(md), float(ms),
                                   lambda_b, "complex", robust=False)
            first_pass.append((float(md), float(ms), float(eps95), best.x))
        print(f"mass plane: row M_D = {md:.1f} GeV done", flush=True)

    # ... then every point is refined independently with all phase starts
    tasks = [(md, ms, eps95, float(lambda_b), int(seed + md + 3 * ms), x)
             for md, ms, eps95, x in first_pass]
    with ProcessPoolExecutor(max_workers=jobs) as pool:
        mass_rows = list(pool.map(refine_mass_point, tasks))
    mass_table = pd.DataFrame(mass_rows)
    mass_table.to_csv(output / "mass_plane.csv", index=False)

    summary = {
        "lambda_b": lambda_b,
        "profile_95_threshold_1d": CHI2_95_1D,
        "profiled_sm": {
            "chi2": chi2_sm,
            "prediction": dict(zip(OBSERVABLES, map(float, predict(0.0, 0.0, 0.0, z_sm)))),
            "nuisance_z": dict(zip(NUISANCES, map(float, z_sm))),
            "nuisance_physical": nuisances(z_sm),
        },
        "best_complex_fit_1TeV": complex_fit,
        "best_real_fit_1TeV": real_fit,
        "delta_chi2_sm_complex": float(chi2_sm - chi2_complex),
        "delta_chi2_sm_real": float(chi2_sm - chi2_real),
        "equal_mass_1TeV_profile_limit": {
            "complex_epsilon_R_95": limits["complex"][0],
            "complex_saturated": limits["complex"][1],
            "real_epsilon_R_95": limits["real"][0],
            "real_saturated": limits["real"][1],
        },
        "mass_grid_GeV": [float(m) for m in masses],
        "mass_plane_points": int(len(mass_table)),
        "mass_plane_saturated_points": int(mass_table["limit_saturates_at_1"].sum()),
        "mass_plane_endpoint_delta_chi2_max_deviation": float(
            np.max(np.abs(mass_table["delta_chi2_at_endpoint"] - CHI2_95_1D))),
    }
    (output / "fit_summary.json").write_text(json.dumps(summary, indent=2) + "\n",
                                             encoding="utf-8")
    return summary


==> anc/u2portal/inputs.py <==
"""
All numerical inputs of the likelihood, with their sources (section 5.1).
"""

import math


# ---------------------------------------------------------------------------
# CKM matrix
# ---------------------------------------------------------------------------

# Tree-level inputs of the CKMfitter 2023 update, arXiv:2405.08046, table 1,
# eq. (5.3).  Each entry is (central, statistical, theoretical):
#   |V_cb| = (41.22 +- 0.24 +- 0.37) 1e-3
#   |V_ub| = (3.86 +- 0.07 +- 0.12) 1e-3
#   gamma  = (65.9 +3.3 -3.5) deg
# lambda is taken from the tree-level fit of the same reference.
# A, rhobar and etabar are computed from these four numbers exactly
# (ckm.wolfenstein_from_primary), so their correlations are included.
CKM_VCB = (41.22e-3, 0.24e-3, 0.37e-3)
CKM_VUB = (3.86e-3, 0.07e-3, 0.12e-3)
CKM_GAMMA_DEG = (65.9, 3.5, 3.3)          # (central, minus, plus)
CKM_LAMBDA = (0.22498, 0.00021, 0.00022)  # (central, minus, plus)

# CKMfitter 2023 tree-level fit of (A, lambda, rhobar, etabar), arXiv:2405.08046,
# eq. (3.2), given as (central, minus, plus).  Used only for the comparison of
# the CKM treatments in table 5.
CKM_TREE_ONLY = {
    "A": (0.8221, 0.0189, 0.0050),
    "lambda": (0.22498, 0.00021, 0.00022),
    "rhobar": (0.151, 0.017, 0.016),
    "etabar": (0.381, 0.023, 0.011),
}

# Correlation matrix of (A, rhobar, etabar) implied by the tree-level inputs
# above (Monte Carlo propagation with 800000 samples, errors in quadrature).
# Used only for the variant "tree_split_corr" of table 5.
CKM_TREE_CORRELATION = (
    (1.000, -0.073, -0.224),
    (-0.073, 1.000, -0.337),
    (-0.224, -0.337, 1.000),
)


# ---------------------------------------------------------------------------
# Lattice inputs, FLAG Review 2024, eq. (5.4)
# ---------------------------------------------------------------------------

# f_Bq sqrt(Bhat_Bq) in GeV and xi = X_s/X_d, Nf = 2+1+1 (FLAG eqs. 188, 190)
X_D = 0.2106
X_D_SIGMA = 0.0055
X_S = 0.2561
X_S_SIGMA = 0.0057
XI = 1.216
XI_SIGMA = 0.016

# correlation of X_s and X_d implied by the error on xi, eq. (5.5)
_REL_S = X_S_SIGMA / X_S
_REL_D = X_D_SIGMA / X_D
_REL_XI = XI_SIGMA / XI
RHO_SD = (_REL_S**2 + _REL_D**2 - _REL_XI**2) / (2.0 * _REL_S * _REL_D)

_COV_SD = RHO_SD * X_S_SIGMA * X_D_SIGMA
LATTICE_COVARIANCE = [
    [X_S_SIGMA**2, _COV_SD],
    [_COV_SD, X_D_SIGMA**2],
]

# Bhat_K, Nf = 2+1 (FLAG eqs. 111, 112).  The Nf = 2+1 value is used because
# the epsilon_K Hamiltonian is defined in the three-flavor theory.
BK_RGI = 0.7533
BK_RGI_SIGMA = 0.0091
BK_MS3 = 0.5324          # B_K in MSbar at mu_K = 3 GeV


# ---------------------------------------------------------------------------
# Measured observables, eq. (5.1)
# ---------------------------------------------------------------------------

# Delta M_s, Delta M_d and phi_s: HFLAV, Phys. Rev. D 113 (2026) 012008
#   [arXiv:2411.18639], chapter 5.
# sin(2 beta) = 0.710(11): HFLAV all-charmonium average, Summer 2025 online
#   update, https://hflav-eos.web.cern.ch/hflav-eos/triangle/summer2025/
# |epsilon_K| = 2.228(11)e-3: PDG 2024.
# BR(B -> X_s gamma) = 3.49(19)e-4 for E_gamma > 1.6 GeV: HFLAV.
# R_d/s = 0.040 +- 0.009 (stat) +- 0.010 (syst): BaBar, eq. (4.10).
#
# The B_d phase is fitted as the angle 2 beta_eff on the branch
# cos(2 beta_eff) > 0, since sin(2 beta) alone also allows pi - 2 beta_eff.
# The other branch is excluded at 7.3 sigma by BaBar and Belle
# (arXiv:1804.06152).  The error is propagated linearly.
SIN_2BETA = (0.710, 0.011)
PHI_D_EFF = math.asin(SIN_2BETA[0])
PHI_D_EFF_SIGMA = SIN_2BETA[1] / math.sqrt(1.0 - SIN_2BETA[0] ** 2)

OBSERVABLES = (
    "delta_m_s",          # ps^-1
    "delta_m_d",          # ps^-1
    "phi_s",              # rad
    "phi_d_eff",          # rad, = 2 beta_eff
    "epsilon_K",
    "br_xs_gamma",
    "ratio_xd_xs_gamma",  # R_d/s
)
O_EXP = (17.766, 0.5069, -0.052, PHI_D_EFF, 2.228e-3, 3.49e-4, 0.040)
SIGMA_EXP = (0.006, 0.0019, 0.013, PHI_D_EFF_SIGMA, 0.011e-3, 0.19e-4,
             math.hypot(0.009, 0.010))


# ---------------------------------------------------------------------------
# Masses and short-distance inputs
# ---------------------------------------------------------------------------

MW = 80.377                     # GeV
M_BS = 5.36693                  # GeV
M_BD = 5.27972                  # GeV
HBAR_GEV_PS = 6.582119569e-13   # GeV ps

# (central, sigma):
#   eta_B = 0.55(1): Buras, Jamin, Weisz, Nucl. Phys. B347 (1990) 491,
#     in the convention where it multiplies the RGI bag parameter
#   kappa_epsilon = 0.94(2): Buras, Guadagnoli, Isidori, PLB 688 (2010) 309
#   m_c(m_c) = 1.2729(45) GeV: PDG 2026
#   m_t(m_t) = 163.48(86) GeV: the top mass used by Brod, Gorbahn, Stamou
#     (arXiv:1911.06822) for eta_tt and eta_ut
ETA_B = (0.55, 0.01)
KAPPA_EPSILON = (0.94, 0.02)
MC_MS = (1.2729, 0.0045)
MT_MS = (163.48, 0.86)

# u-t form of epsilon_K (arXiv:1911.06822): eta_ut = 0.402(5), rescaled by
# 1.005 for the electroweak corrections (arXiv:2207.07669), and eta_tt = 0.55
# with a 4.2% uncertainty.
ETA_UT = (0.402 * 1.005, 0.005)
ETA_TT = (0.55, 0.55 * 0.042)

# SM prediction of BR(B -> X_s gamma), arXiv:2002.01548
BR_XS_SM = (3.40e-4, 0.17e-4)

# kappa of eq. (4.12): BaBar converts R_d/s = 0.040 into |V_td/V_ts| = 0.199
# with a theory error of 0.002, so R_d/s = KAPPA_DS * |V_td/V_ts|^2.
BABAR_VTD_OVER_VTS = 0.199
BABAR_VTD_OVER_VTS_SIGMA = 0.002
KAPPA_DS = 0.040 / BABAR_VTD_OVER_VTS**2
KAPPA_DS_SIGMA = KAPPA_DS * (2.0 * BABAR_VTD_OVER_VTS_SIGMA / BABAR_VTD_OVER_VTS)


# ---------------------------------------------------------------------------
# Light-quark mass ratio of minimal U(2)^3, eq. (2.15)
# ---------------------------------------------------------------------------

# m_s/m_d = 19.9(3) from the FLAG Nf = 2+1+1 averages m_s/m_ud = 27.227(81)
# and m_u/m_d = 0.465(24), using m_s/m_d = (m_s/m_ud)(1 + m_u/m_d)/2.
MS_OVER_MUD = 27.227
MU_OVER_MD = 0.465
MD_OVER_MS = 2.0 / (MS_OVER_MUD * (1.0 + MU_OVER_MD))


# ---------------------------------------------------------------------------
# The fifteen nuisance parameters, in the order of the vector z
# ---------------------------------------------------------------------------

NUISANCES = (
    "Vcb", "lambda", "Vub", "gamma",      # CKM, z[0:4]
    "lattice_s", "lattice_d",             # X_s, X_d, z[4:6]
    "BK_RGI", "eta_B", "eta_ut", "eta_tt", "kappa_epsilon", "m_c", "m_t",
    "br_xs_gamma_SM", "kappa_ds_gamma",
)
N_NUISANCE = len(NUISANCES)


==> anc/u2portal/likelihood.py <==
"""
The seven observables and the profile likelihood of section 5.

The fifteen theory inputs are nuisance parameters.  We use standard-normal
coordinates z, so that each nuisance adds z_i^2 to the chi^2 of eq. (5.2),
and we minimize over z at every portal point.
"""

import math

import numpy as np
from scipy.optimize import least_squares

from .ckm import beta_and_phi_s_sm, ckm_elements, wolfenstein_from_primary
from .constants import C7_SM_EFF, DELTA_M_K, F_K, GF, M_K0, MU_B, MU_K
from .inputs import (
    BK_MS3, BK_RGI, BK_RGI_SIGMA, BR_XS_SM, CKM_GAMMA_DEG, CKM_LAMBDA,
    CKM_TREE_CORRELATION, CKM_TREE_ONLY, CKM_VCB, CKM_VUB, ETA_B, ETA_TT,
    ETA_UT, HBAR_GEV_PS, KAPPA_DS, KAPPA_DS_SIGMA, KAPPA_EPSILON,
    LATTICE_COVARIANCE, M_BD, M_BS, MC_MS, MT_MS, MW, N_NUISANCE, O_EXP,
    PHI_D_EFF, SIGMA_EXP, X_D, X_S,
)
from .model import box_wc, dipole_wcs
from .running import rgi_factor, run_crr, run_dipoles
from .sm_mixing import M12_B_sm, S0, epsilon_K_sm

# Treatment of the four CKM inputs (table 5):
#   "primary"          |V_cb|, lambda, |V_ub|, gamma of eq. (5.3), with the
#                      statistical and theoretical errors in quadrature (default)
#   "primary_linear"   the same, with the errors added linearly
#   "tree_split"       CKMfitter tree fit of (A, lambda, rhobar, etabar),
#                      independent split-normal priors
#   "tree_split_corr"  the same, with the correlations of (A, rhobar, etabar)
CKM_TREATMENT = "primary"

LATTICE_CHOLESKY = np.linalg.cholesky(np.asarray(LATTICE_COVARIANCE))

# nuisances z[6:15], each (name, central value, sigma)
GAUSSIAN_NUISANCES = (
    ("bk_rgi", BK_RGI, BK_RGI_SIGMA),
    ("eta_b", *ETA_B),
    ("eta_ut", *ETA_UT),
    ("eta_tt", *ETA_TT),
    ("kappa_epsilon", *KAPPA_EPSILON),
    ("mc", *MC_MS),
    ("mt", *MT_MS),
    ("br_xs_sm", *BR_XS_SM),
    ("kappa_ds_gamma", KAPPA_DS, KAPPA_DS_SIGMA),
)


def split_normal(z, central, minus, plus):
    """Value of an input with asymmetric errors at the standard-normal coordinate z."""
    z = np.asarray(z, dtype=float)
    return central + np.where(z < 0.0, minus * z, plus * z)


def ckm_parameters(z):
    """(A, lambda, rhobar, etabar) as a dict, from the CKM coordinates z[0:4]."""
    if CKM_TREATMENT in ("primary", "primary_linear"):
        if CKM_TREATMENT == "primary":
            combine = math.hypot
        else:
            combine = lambda stat, theo: stat + theo
        vcb = CKM_VCB[0] + combine(CKM_VCB[1], CKM_VCB[2]) * z[0]
        lam = float(split_normal(z[1], *CKM_LAMBDA))
        vub = CKM_VUB[0] + combine(CKM_VUB[1], CKM_VUB[2]) * z[2]
        gamma = math.radians(float(split_normal(z[3], *CKM_GAMMA_DEG)))
        p = wolfenstein_from_primary(vcb, lam, vub, gamma)
        p.update(vcb=float(vcb), vub=float(vub), gamma_deg=math.degrees(gamma))
        return p

    # CKMfitter tree fit, z = (A, lambda, rhobar, etabar)
    w = np.array([z[0], z[2], z[3]], dtype=float)
    if CKM_TREATMENT == "tree_split_corr":
        w = np.linalg.cholesky(np.asarray(CKM_TREE_CORRELATION)) @ w
    return {
        "A": float(split_normal(w[0], *CKM_TREE_ONLY["A"])),
        "lambda": float(split_normal(z[1], *CKM_TREE_ONLY["lambda"])),
        "rhobar": float(split_normal(w[1], *CKM_TREE_ONLY["rhobar"])),
        "etabar": float(split_normal(w[2], *CKM_TREE_ONLY["etabar"])),
    }


def nuisances(z):
    """Physical values of the fifteen nuisances for the coordinates z."""
    z = np.asarray(z, dtype=float)
    n = dict(ckm_parameters(z))
    # X_s and X_d with their correlation, eq. (5.5)
    X = np.asarray([X_S, X_D]) + LATTICE_CHOLESKY @ z[4:6]
    n["fbs_sqrt_b"] = float(X[0])
    n["fbd_sqrt_b"] = float(X[1])
    for i, (name, central, sigma) in enumerate(GAUSSIAN_NUISANCES, start=6):
        n[name] = float(central + sigma * z[i])
    return n


def central_ckm():
    """(A, lambda, rhobar, etabar) at the central CKM inputs."""
    p = ckm_parameters(np.zeros(4))
    return p["A"], p["lambda"], p["rhobar"], p["etabar"]


def radiative_factors(Lam_sb, Lam_db, MD, mS, V, sign=1):
    """
    BR_q / BR_q^SM for q = s, d, eq. (4.9).  The portal gives the primed
    dipole, which does not interfere with the SM one, so the ratio is
    1 + |C7'(mu_b) / C7^SM,eff|^2 and is quadratic in the coupling.
    """
    factors = []
    for Lam_qb, tq in ((Lam_sb, "ts"), (Lam_db, "td")):
        C7, C8 = dipole_wcs(Lam_qb, MD, mS, V["tb"] * np.conjugate(V[tq]), sign)
        C7_low, _ = run_dipoles(C7, C8, MD, MU_B)
        factors.append(1.0 + abs(C7_low / C7_SM_EFF) ** 2)
    return factors


def predict(Lam_sb, Lam_db, Lam_ds, z=None, MD=1000.0, mS=1000.0,
            scalar="complex", sign=1):
    """The seven observables of eq. (5.1) for given portal products and nuisances z."""
    if z is None:
        z = np.zeros(N_NUISANCE)
    n = nuisances(z)
    V = ckm_elements(n["A"], n["lambda"], n["rhobar"], n["etabar"])

    # SM parts
    M12_s = M12_B_sm(M_BS, n["fbs_sqrt_b"], V["ts"], V["tb"], n["eta_b"], n["mt"])
    M12_d = M12_B_sm(M_BD, n["fbd_sqrt_b"], V["td"], V["tb"], n["eta_b"], n["mt"])
    beta, phi_s_sm = beta_and_phi_s_sm(V)
    epsK_sm = epsilon_K_sm(V, n["bk_rgi"], n["eta_ut"], n["eta_tt"],
                           n["kappa_epsilon"], n["mc"], n["mt"])

    # portal parts
    if scalar == "complex":
        # SM coefficient C_LL^q of eq. (4.2)
        xt = (n["mt"] / MW) ** 2
        C_sm = GF**2 * MW**2 / (4.0 * math.pi**2) * n["eta_b"] * S0(xt)
        C_sm_s = C_sm * (np.conjugate(V["ts"]) * V["tb"]) ** 2
        C_sm_d = C_sm * (np.conjugate(V["td"]) * V["tb"]) ** 2
        # portal C_RR for Lambda = 1, eq. (3.8), run down to mu_b and mu_K.
        # At mu_b it is brought to the RGI normalization of C_LL^q; the kaon
        # amplitude uses B_K in MSbar at mu_K, so there no factor is needed.
        C1 = box_wc(1.0, MD, mS, scalar="complex")
        C1_b = run_crr(C1, MD, MU_B) * rgi_factor(MU_B)
        C1_K = run_crr(C1, MD, MU_K)
        h_s = C1_b * complex(Lam_sb) ** 2 / C_sm_s                  # eq. (4.2)
        h_d = C1_b * complex(Lam_db) ** 2 / C_sm_d
        C_K = C1_K * np.conjugate(complex(Lam_ds)) ** 2            # (Lambda_ds^*)^2, eq. (C.1)
        BK_ms = BK_MS3 * n["bk_rgi"] / BK_RGI
        epsK_np = -n["kappa_epsilon"] * np.imag(               # eqs. (4.7)-(4.8)
            C_K * (M_K0 * F_K**2 * BK_ms / 3.0)) / (math.sqrt(2.0) * DELTA_M_K)
    else:
        # real scalar: the boxes cancel, eq. (3.10)
        h_s = 0.0j
        h_d = 0.0j
        epsK_np = 0.0

    # 2 beta_eff of eq. (4.3), taken in the window of width 2 pi around the
    # measured value, so that the branch pi - 2 beta_eff is far from the data
    two_beta_eff = 2.0 * beta + np.angle(1.0 + h_d)
    two_beta_eff = PHI_D_EFF + (two_beta_eff - PHI_D_EFF + math.pi) % (2.0 * math.pi) - math.pi

    R_s, R_d = radiative_factors(Lam_sb, Lam_db, MD, mS, V, sign)
    vtd_vts_sq = abs(V["td"] / V["ts"]) ** 2

    return np.asarray([
        2.0 * abs(M12_s) / HBAR_GEV_PS * abs(1.0 + h_s),   # Delta M_s, eq. (4.3)
        2.0 * abs(M12_d) / HBAR_GEV_PS * abs(1.0 + h_d),   # Delta M_d
        phi_s_sm + np.angle(1.0 + h_s),                    # phi_s
        two_beta_eff,                                      # 2 beta_eff
        epsK_sm + epsK_np,                                 # epsilon_K
        n["br_xs_sm"] * R_s,                               # BR(B -> X_s gamma), eq. (4.9)
        n["kappa_ds_gamma"] * vtd_vts_sq * R_d / R_s,      # R_d/s, eq. (4.11)
    ], dtype=float)


class Likelihood:
    """
    chi^2 of eq. (5.2) for one data set.

    O_exp are the measured observables and z_aux the centres of the nuisance
    constraints (zero).  In a pseudo-experiment both are fluctuated.
    """

    def __init__(self, O_exp=None, z_aux=None):
        self.O_exp = np.asarray(O_EXP if O_exp is None else O_exp, dtype=float)
        self.sigma = np.asarray(SIGMA_EXP, dtype=float)
        if z_aux is None:
            z_aux = np.zeros(N_NUISANCE)
        self.z_aux = np.asarray(z_aux, dtype=float)

    def residuals(self, z, Lam_sb, Lam_db, Lam_ds, **options):
        """The 7 + 15 numbers whose squares add up to chi^2."""
        O = predict(Lam_sb, Lam_db, Lam_ds, z, **options)
        return np.concatenate([(O - self.O_exp) / self.sigma,
                               np.asarray(z, dtype=float) - self.z_aux])

    def chi2(self, z, Lam_sb, Lam_db, Lam_ds, **options):
        r = self.residuals(z, Lam_sb, Lam_db, Lam_ds, **options)
        return float(r @ r)

    def profile_nuisances(self, Lam_sb, Lam_db, Lam_ds, z_start=None,
                          tol=2.0e-10, max_nfev=800, **options):
        """Minimize chi^2 over the nuisances at fixed portal products.
        Returns (chi2_min, z at the minimum, success flag)."""
        if z_start is None:
            z_start = np.zeros(N_NUISANCE)
        fit = least_squares(
            lambda z: self.residuals(z, Lam_sb, Lam_db, Lam_ds, **options),
            np.asarray(z_start, dtype=float), bounds=(-5.0, 5.0),
            xtol=tol, ftol=tol, gtol=tol, max_nfev=max_nfev)
        return float(2.0 * fit.cost), np.asarray(fit.x, dtype=float), bool(fit.success)

    def profile_sm(self):
        """The profiled SM: all portal products zero."""
        return self.profile_nuisances(0.0, 0.0, 0.0)


==> anc/u2portal/loops.py <==
"""
Loop functions of the portal, with x = m_S^2 / M_D^2 (appendix B).

Near x = 1 each numerator vanishes as a high power of u = x - 1 while its
terms are of order one, so the closed forms lose many digits.  For
|u| < 0.05 we therefore use the Taylor series of appendix B instead.
The functions accept a number or a numpy array.
"""

import numpy as np


def dipole_loop(x):
    """F(x) of eq. (3.5); series of eq. (B.2) near x = 1."""
    x = np.asarray(x, dtype=float)
    u = x - 1.0
    near = np.abs(u) < 5.0e-2
    u_safe = np.where(near, 1.0, u)      # avoids 0/0 in the branch not used
    closed = (1.0 - 6.0 * x + 3.0 * x**2 + 2.0 * x**3
              - 6.0 * x**2 * np.log(x)) / (12.0 * u_safe**4)
    series = (1.0 / 24.0 - u / 60.0 + u**2 / 120.0 - u**3 / 210.0
              + u**4 / 336.0 - u**5 / 504.0 + u**6 / 720.0)
    F = np.where(near, series, closed)
    return float(F) if F.ndim == 0 else F


def box_loop(x):
    """G_box(x) of eq. (3.9); series of eq. (B.4) near x = 1."""
    x = np.asarray(x, dtype=float)
    u = x - 1.0
    near = np.abs(u) < 5.0e-2
    u_safe = np.where(near, 1.0, u)
    closed = (1.0 - x**2 + 2.0 * x * np.log(x)) / (-u_safe**3)
    series = (1.0 / 3.0 - u / 6.0 + u**2 / 10.0 - u**3 / 15.0
              + u**4 / 21.0 - u**5 / 28.0 + u**6 / 36.0)
    G = np.where(near, series, closed)
    return float(G) if G.ndim == 0 else G


def photon_penguin_loop(x):
    """
    G_9(x) of eq. (B.5), the photon penguin of C9', eq. (4.14).

    The photon couples only to D, since the scalar is neutral.  This is the
    function of Arnan et al., JHEP 06 (2019) 118, appendix B, and of
    Hisano et al., PRD 53 (1996) 2442.  G_9(1) = 1/8.
    """
    x = np.asarray(x, dtype=float)
    u = x - 1.0
    near = np.abs(u) < 5.0e-2
    u_safe = np.where(near, 1.0, u)
    closed = (-16.0 * x**3 + 45.0 * x**2 - 36.0 * x + 7.0
              + 6.0 * (2.0 * x - 3.0) * x**2 * np.log(x)) / (36.0 * u_safe**4)
    # G_9(1+u) = sum_n (-1)^n u^n / ((n+1)(n+2)(n+4))
    series = sum((-1.0) ** n * u**n / ((n + 1) * (n + 2) * (n + 4))
                 for n in range(9))
    G9 = np.where(near, series, closed)
    return float(G9) if G9.ndim == 0 else G9


==> anc/u2portal/model.py <==
"""
Portal couplings and Wilson coefficients at the matching scale mu_D = M_D
(sections 2.2 and 3).
"""

import cmath
import math

from .constants import GF, QD
from .loops import box_loop, dipole_loop


def couplings(eps_R, theta_R, phi_d, phi_s, lambda_b=1.0):
    """Couplings (lambda_d, lambda_s, lambda_b) of eq. (2.9)."""
    lam_b = complex(lambda_b)
    lam_d = lam_b * eps_R * math.sin(theta_R) * cmath.exp(1j * phi_d)
    lam_s = lam_b * eps_R * math.cos(theta_R) * cmath.exp(1j * phi_s)
    return lam_d, lam_s, lam_b


def portal_products(eps_R, theta_R, phi_d, phi_s, lambda_b=1.0):
    """Lambda_sb, Lambda_db, Lambda_ds with Lambda_ij = lambda_i^* lambda_j, eq. (2.11)."""
    lam_d, lam_s, lam_b = couplings(eps_R, theta_R, phi_d, phi_s, lambda_b)
    Lam_sb = lam_s.conjugate() * lam_b
    Lam_db = lam_d.conjugate() * lam_b
    Lam_ds = lam_d.conjugate() * lam_s
    return Lam_sb, Lam_db, Lam_ds


def dipole_wcs(Lam_qb, MD, mS, ckm, sign=1):
    """
    C7' and C8' at mu_D, eq. (3.3), with ckm = V_tb V_tq^*.

    The overall sign follows Bobeth, Misiak, Urban (hep-ph/9904413) and
    Arnan et al. (1904.05890).  sign = -1 flips it; no observable depends on
    this sign, which is checked in the tests.
    """
    x = (mS / MD) ** 2
    N = -sign * Lam_qb / (4.0 * math.sqrt(2.0) * GF * ckm * MD**2)
    C8 = N * dipole_loop(x)
    C7 = QD * C8
    return C7, C8


def box_wc(Lam_ij, MD, mS, scalar="complex"):
    """
    C_RR at mu_D.  For a complex scalar only the direct box contributes,
    eq. (3.8); for a real scalar the direct and crossed boxes cancel, eq. (3.10).
    """
    if scalar == "real":
        return 0.0j
    x = (mS / MD) ** 2
    return Lam_ij**2 * box_loop(x) / (128.0 * math.pi**2 * MD**2)


==> anc/u2portal/plotstyle.py <==
"""
Common style of the figures: each figure is drawn at the width at which it
is printed, so that all labels have about the size of the caption text.
"""

import matplotlib

TEXTWIDTH_IN = 430.20639 / 72.27


def apply_style():
    matplotlib.rcParams.update({
        "font.family": "serif",
        "font.serif": ["cmr10", "Computer Modern Roman", "DejaVu Serif"],
        "mathtext.fontset": "cm",
        "axes.formatter.use_mathtext": True,
        "axes.unicode_minus": False,
        "font.size": 9,
        "axes.labelsize": 10,
        "xtick.labelsize": 9,
        "ytick.labelsize": 9,
        "legend.fontsize": 8,
        "axes.linewidth": 0.8,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.02,
    })


def width(fraction):
    """Figure width in inches for a fraction of the text width."""
    return fraction * TEXTWIDTH_IN


==> anc/u2portal/running.py <==
"""
QCD running of alpha_s and of the Wilson coefficients (section 3.3).

The fit uses one-loop alpha_s and the LL evolution of eqs. (3.12)-(3.13),
with the quark thresholds at m_t, m_b and m_c.  The two-loop "partial NLL"
evolution of eq. (3.14) is only used for the check in section 6.1.
"""

import math

import numpy as np
from scipy.integrate import solve_ivp

from .constants import ALPHA_S_MZ, MB_THRESHOLD, MC_THRESHOLD, MT_THRESHOLD, MZ


def beta0(nf):
    return 11.0 - 2.0 * nf / 3.0


def beta1(nf):
    return 102.0 - 38.0 * nf / 3.0


# --- alpha_s ---------------------------------------------------------------

def run_alpha_1loop(alpha0, mu0, mu, nf):
    return alpha0 / (1.0 + beta0(nf) * alpha0 / (2.0 * math.pi) * math.log(mu / mu0))


def run_alpha_2loop(alpha0, mu0, mu, nf):
    """Integrate the two-loop beta function at fixed nf."""
    if mu == mu0:
        return float(alpha0)

    def dalpha(log_mu, a):
        return [-beta0(nf) * a[0]**2 / (2.0 * math.pi)
                - beta1(nf) * a[0]**3 / (8.0 * math.pi**2)]

    sol = solve_ivp(dalpha, (math.log(mu0), math.log(mu)), [float(alpha0)],
                    method="DOP853", rtol=2.0e-12, atol=1.0e-14)
    return float(sol.y[0, -1])


def alpha_s(mu, run=run_alpha_1loop):
    """alpha_s(mu) from alpha_s(M_Z), matched continuously at m_t, m_b and m_c."""
    if mu >= MT_THRESHOLD:
        a_t = run(ALPHA_S_MZ, MZ, MT_THRESHOLD, 5)
        return run(a_t, MT_THRESHOLD, mu, 6)
    if mu >= MB_THRESHOLD:
        return run(ALPHA_S_MZ, MZ, mu, 5)
    a_b = run(ALPHA_S_MZ, MZ, MB_THRESHOLD, 5)
    if mu >= MC_THRESHOLD:
        return run(a_b, MB_THRESHOLD, mu, 4)
    a_c = run(a_b, MB_THRESHOLD, MC_THRESHOLD, 4)
    return run(a_c, MC_THRESHOLD, mu, 3)


def alpha_s_2loop(mu):
    return alpha_s(mu, run=run_alpha_2loop)


def alpha_s_epjc(mu):
    """Fixed nf = 5 alpha_s of the EPJC benchmark (section 6.1)."""
    return run_alpha_1loop(ALPHA_S_MZ, MZ, mu, 5)


def nf_at(mu):
    if mu > MT_THRESHOLD:
        return 6
    if mu > MB_THRESHOLD:
        return 5
    if mu > MC_THRESHOLD:
        return 4
    return 3


def nf_intervals(mu_high, mu_low):
    """Split [mu_low, mu_high] at the quark thresholds: list of (high, low, nf)."""
    edges = [mu_high]
    for threshold in (MT_THRESHOLD, MB_THRESHOLD, MC_THRESHOLD):
        if mu_low < threshold < mu_high:
            edges.append(threshold)
    edges.append(mu_low)
    return [(high, low, nf_at((high * low) ** 0.5))
            for high, low in zip(edges[:-1], edges[1:])]


# --- LL evolution, used in the fit -----------------------------------------

def run_dipoles(C7, C8, mu_high, mu_low):
    """LL evolution of (C7, C8), eq. (3.12), across the quark thresholds."""
    C7, C8 = complex(C7), complex(C8)
    for high, low, nf in nf_intervals(mu_high, mu_low):
        eta = alpha_s(high) / alpha_s(low)                  # eq. (3.11)
        a7 = 16.0 / (33.0 - 2.0 * nf)
        a8 = 14.0 / (33.0 - 2.0 * nf)
        C7, C8 = (eta**a7 * C7 + (8.0 / 3.0) * (eta**a8 - eta**a7) * C8,
                  eta**a8 * C8)
    return C7, C8


def run_crr(C_RR, mu_high, mu_low):
    """LL evolution of C_RR, eq. (3.13), across the quark thresholds."""
    C_RR = complex(C_RR)
    for high, low, nf in nf_intervals(mu_high, mu_low):
        eta = alpha_s(high) / alpha_s(low)
        C_RR *= eta ** (6.0 / (33.0 - 2.0 * nf))
    return C_RR


def rgi_factor(mu):
    """
    alpha_s(mu)^(6/(33-2nf)), which brings C_RR(mu) to the RGI normalization
    of eta_B and Bhat_Bq (below eq. (4.2)).  Without it, h_q would be too
    large by 1/0.66 = 1.5.
    """
    return alpha_s(mu) ** (6.0 / (33.0 - 2.0 * nf_at(mu)))


# --- EPJC benchmark: fixed nf = 5 ------------------------------------------

def run_dipoles_epjc(C7, C8, mu_high, mu_low):
    eta = alpha_s_epjc(mu_high) / alpha_s_epjc(mu_low)
    C7_low = eta ** (16.0 / 23.0) * C7 + (8.0 / 3.0) * (
        eta ** (14.0 / 23.0) - eta ** (16.0 / 23.0)) * C8
    C8_low = eta ** (14.0 / 23.0) * C8
    return C7_low, C8_low


def run_crr_epjc(C_RR, mu_high, mu_low):
    eta = alpha_s_epjc(mu_high) / alpha_s_epjc(mu_low)
    return C_RR * eta ** (6.0 / 23.0)


# --- two-loop dipole evolution, only for the check in section 6.1 ----------

def dipole_adm(nf):
    """
    One- and two-loop anomalous dimensions of (O7, O8), eq. (3.15), from
    Misiak and Munz, PLB 344 (1995) 308, with dC_i/dln(mu) = gamma_ji C_j.
    """
    N = 3.0
    CF = 4.0 / 3.0
    Qd = -1.0 / 3.0
    gamma0 = np.asarray([
        [8.0 * CF, 0.0],
        [8.0 * CF * Qd, 16.0 * CF - 4.0 * N],
    ])
    gamma1 = np.asarray([
        [CF * (548.0 * N / 9.0 - 16.0 * CF - 56.0 * nf / 9.0), 0.0],
        [Qd * CF * (404.0 * N / 9.0 - 32.0 * CF - 56.0 * nf / 9.0),
         -458.0 / 9.0 - 12.0 / N**2 + 214.0 * N**2 / 9.0
         + 56.0 * nf / (9.0 * N) - 13.0 * nf * N / 9.0],
    ])
    return gamma0, gamma1


def run_dipoles_partial_nll(C7, C8, mu_high, mu_low):
    """
    Evolution of (C7, C8) with the two-loop anomalous dimensions and the
    two-loop beta function, eq. (3.14).  The matching stays at one loop, so
    this is not a complete NLL result.
    """
    C7, C8 = complex(C7), complex(C8)
    alpha = alpha_s_2loop(mu_high)
    for high, low, nf in nf_intervals(mu_high, mu_low):
        gamma0, gamma1 = dipole_adm(nf)

        def rhs(log_mu, y):
            # y = (alpha_s, C7, C8)
            a = float(y[0].real)
            a4pi = a / (4.0 * math.pi)
            dC = (a4pi * gamma0.T + a4pi**2 * gamma1.T) @ np.asarray(y[1:3], dtype=complex)
            da = -beta0(nf) * a**2 / (2.0 * math.pi) - beta1(nf) * a**3 / (8.0 * math.pi**2)
            return np.asarray([da, *dC], dtype=complex)

        sol = solve_ivp(rhs, (math.log(high), math.log(low)),
                        np.asarray([alpha, C7, C8], dtype=complex),
                        method="DOP853", rtol=2.0e-11, atol=1.0e-13)
        alpha = float(sol.y[0, -1].real)
        C7, C8 = complex(sol.y[1, -1]), complex(sol.y[2, -1])
    return C7, C8


==> anc/u2portal/semileptonic.py <==
"""
Semileptonic b -> q l l (section 4.4).

The portal has no lepton couplings, so all semileptonic boxes vanish, and
the Z penguin vanishes at q^2 = 0 because the Z_2-odd sector does not break
the electroweak symmetry.  Only the photon penguin survives, and it gives
C9' alone (C10' = C_S = C_P = C_T = 0, and b -> s nu nu is unaffected).
"""

import math

from .constants import GF, QD
from .loops import photon_penguin_loop

# SM value of C9 at mu_b, for comparison
# (Blake, Lanfranchi, Straub, Prog. Part. Nucl. Phys. 92 (2017) 50)
C9_SM = 4.053


def c9_prime(Lam_qb, MD, mS, ckm):
    """C9' from the photon penguin, eq. (4.14), with ckm = V_tb V_tq^*."""
    x = (mS / MD) ** 2
    N = Lam_qb / (2.0 * math.sqrt(2.0) * GF * ckm * MD**2)
    return N * (-QD) * photon_penguin_loop(x)


==> anc/u2portal/sm_mixing.py <==
"""
Standard-Model amplitudes for B_q mixing and epsilon_K (sections 4.1, 4.2).
"""

import math

import numpy as np

from .constants import DELTA_M_K, F_K, GF, M_K0
from .inputs import MW


def S0(x):
    """Inami-Lim function S_0(x)."""
    x = np.asarray(x, dtype=float)
    return (x * (4.0 - 11.0 * x + x**2) / (4.0 * (1.0 - x) ** 2)
            - 3.0 * x**3 * np.log(x) / (2.0 * (1.0 - x) ** 3))


def S0_ct(xc, xt):
    """Inami-Lim function S_0(x_c, x_t) for the charm-top box."""
    xc = np.asarray(xc, dtype=float)
    xt = np.asarray(xt, dtype=float)
    return xc * (np.log(xt / xc) - 3.0 * xt / (4.0 * (1.0 - xt))
                 - 3.0 * xt**2 * np.log(xt) / (4.0 * (1.0 - xt) ** 2))


def M12_B_sm(M_B, X, V_tq, V_tb, eta_B, mt):
    """M_12 of B_q mixing in the SM, eq. (4.1), with X = f_Bq sqrt(Bhat_Bq)."""
    X = np.asarray(X, dtype=float)
    xt = (mt / MW) ** 2
    return (GF**2 * MW**2 / (12.0 * math.pi**2) * M_B * eta_B * S0(xt)
            * X**2 * (np.conjugate(V_tq) * V_tb) ** 2)


def epsilon_K_sm(V, BK, eta_ut, eta_tt, kappa, mc, mt):
    """
    epsilon_K in the SM, in the u-t form of eqs. (4.5)-(4.6) (Brod, Gorbahn,
    Stamou, arXiv:1911.06822).  The lambda_u^2 term is real and drops out.
    """
    xc = (mc / MW) ** 2
    xt = (mt / MW) ** 2
    lam_u = np.conjugate(V["us"]) * V["ud"]       # lambda_i = V_is^* V_id, eq. (4.4)
    lam_t = np.conjugate(V["ts"]) * V["td"]
    S_cc, S_ct, S_tt = S0(xc), S0_ct(xc, xt), S0(xt)
    Sbar_ut = S_cc - S_ct
    Sbar_t = S_tt + S_cc - 2.0 * S_ct
    amplitude = lam_t**2 * eta_tt * Sbar_t + 2.0 * lam_u * lam_t * eta_ut * Sbar_ut
    M12 = GF**2 * MW**2 / (12.0 * math.pi**2) * M_K0 * F_K**2 * BK * amplitude
    return -kappa * np.imag(M12) / (math.sqrt(2.0) * DELTA_M_K)


def epsilon_K_sm_ct(V, BK, eta_cc, eta_ct, eta_tt, kappa, mc, mt):
    """
    epsilon_K in the conventional charm-top form.  Not used in the fit; the
    tests check that it equals the u-t form for equal QCD factors (appendix C).
    """
    xc = (mc / MW) ** 2
    xt = (mt / MW) ** 2
    lam_c = np.conjugate(V["cs"]) * V["cd"]
    lam_t = np.conjugate(V["ts"]) * V["td"]
    amplitude = (lam_c**2 * eta_cc * S0(xc) + lam_t**2 * eta_tt * S0(xt)
                 + 2.0 * lam_c * lam_t * eta_ct * S0_ct(xc, xt))
    M12 = GF**2 * MW**2 / (12.0 * math.pi**2) * M_K0 * F_K**2 * BK * amplitude
    return -kappa * np.imag(M12) / (math.sqrt(2.0) * DELTA_M_K)


==> anc/u2portal/toys.py <==
"""
Pseudo-experiments for the profile statistic in eps_R (sections 5.2, 6.2, 6.4).

Each pseudo-experiment fluctuates the seven observables and the fifteen
nuisance constraints around a truth point, and then repeats the fits with
eps_R fixed and free.  The statistic is q = chi2(eps_R fixed) - chi2(free).
Three truth points are used: the SM boundary (eps_R = 0), the observed best
fit, and the asymptotic upper limit (table 6).
"""

from concurrent.futures import ProcessPoolExecutor
import json
import math
from pathlib import Path

import numpy as np
import pandas as pd

from .inputs import N_NUISANCE, NUISANCES
from .likelihood import Likelihood, predict
from .model import portal_products
from .fit import (CHI2_95_1D, PHASES_MAIN, PHASES_SECOND, best_of_starts,
                  epsilon_profile, fit_at_epsilon, fit_bounds, portal_residuals,
                  upper_limit)

TOY_TOL = 1.0e-5
TOY_MAX_NFEV = 300


def wilson_interval(k, n, z=1.959963984540054):
    """95% Wilson interval of a binomial proportion k/n."""
    p = k / n
    denominator = 1.0 + z**2 / n
    centre = (p + z**2 / (2.0 * n)) / denominator
    half = z * math.sqrt(p * (1.0 - p) / n + z**2 / (4.0 * n**2)) / denominator
    return float(centre - half), float(centre + half)


def bootstrap_quantile_interval(values, probability, seed, samples=2000):
    """95% percentile-bootstrap interval of an empirical quantile."""
    values = np.asarray(values, dtype=float)
    rng = np.random.default_rng(seed)
    quantiles = np.empty(samples)
    for i in range(samples):
        resample = rng.choice(values, size=len(values), replace=True)
        quantiles[i] = np.quantile(resample, probability)
    return tuple(float(v) for v in np.quantile(quantiles, [0.025, 0.975]))


def truth_points(fit_summary):
    """
    The three truth points of table 6, built from the fit of run_fit.
    Each truth point is a dict with eps_R, the angles and the nuisances z.
    """
    best = fit_summary["best_complex_fit_1TeV"]
    z_best = [best["nuisance_z"][name] for name in NUISANCES]
    x_best = np.asarray([math.log10(best["epsilon_R"]), best["theta_R"],
                         best["phi_d"], best["phi_s"], *z_best])

    # fit at the asymptotic upper limit, to get the angles and nuisances there
    eps95 = fit_summary["equal_mass_1TeV_profile_limit"]["complex_epsilon_R_95"]
    _, at_limit = fit_at_epsilon(Likelihood(), eps95, 1000.0, 1000.0, scalar="complex",
                                 warm=x_best[1:], robust=False)

    def point(name, eps, x):
        return {"name": name, "epsilon_R": float(eps), "theta_R": float(x[0]),
                "phi_d": float(x[1]), "phi_s": float(x[2]),
                "nuisance_z": [float(v) for v in x[3:]]}

    points = [
        point("sm_boundary", 0.0, np.concatenate([x_best[1:4], np.zeros(N_NUISANCE)])),
        point("observed_best_fit", 10.0 ** x_best[0], x_best[1:]),
        point("asymptotic_upper_endpoint", eps95, at_limit.x),
    ]
    return points, float(best["chi2"]), x_best


def run_toy(task):
    """One pseudo-experiment.  task = (truth point, seed).  Runs in a separate process."""
    truth, seed = task
    rng = np.random.default_rng(seed)
    eps = float(truth["epsilon_R"])
    theta, phi_d, phi_s = truth["theta_R"], truth["phi_d"], truth["phi_s"]
    z_true = np.asarray(truth["nuisance_z"], dtype=float)

    # generate the pseudo-data
    Lam_sb, Lam_db, Lam_ds = portal_products(eps, theta, phi_d, phi_s)
    O_true = predict(Lam_sb, Lam_db, Lam_ds, z_true, scalar="complex")
    O_toy = O_true + Likelihood().sigma * rng.normal(size=len(O_true))
    z_aux = z_true + rng.normal(size=len(z_true))
    likelihood = Likelihood(O_toy, z_aux)
    z_start = np.clip(z_aux, -4.9, 4.9)
    every_tenth = seed % 10 == 0         # every tenth toy also tries the other phase branches

    # fit with eps_R fixed at its true value
    if eps == 0.0:
        chi2_fixed, z_fixed, fixed_ok = likelihood.profile_nuisances(
            0.0j, 0.0j, 0.0j, z_start=z_start, tol=TOY_TOL, max_nfev=TOY_MAX_NFEV)
        if not fixed_ok:
            retry = likelihood.profile_nuisances(0.0j, 0.0j, 0.0j, z_start=z_fixed,
                                                 tol=1.0e-4, max_nfev=800)
            if retry[2] or retry[0] < chi2_fixed:
                chi2_fixed, z_fixed, fixed_ok = retry
        x_fixed = np.concatenate([[theta, phi_d, phi_s], z_fixed])
    else:
        def fixed_residuals(x):
            return portal_residuals(x, likelihood, 1000.0, 1000.0, 1.0, "complex",
                                    math.log10(eps))
        starts = [np.concatenate([[theta, phi_d, phi_s], z_start])]
        if every_tenth:
            starts.append(np.concatenate([PHASES_MAIN, z_start]))
            starts.append(np.concatenate([PHASES_SECOND, z_start]))
        chi2_fixed, fixed = best_of_starts(fixed_residuals, starts, fit_bounds(eps_fixed=True),
                                           max_nfev=TOY_MAX_NFEV, tol=TOY_TOL)
        # if the fit did not converge, retry with looser tolerances
        for max_nfev, tol in ((600, 3.0e-5), (800, 1.0e-4)):
            if fixed.success:
                break
            chi2_retry, retry = best_of_starts(fixed_residuals, starts,
                                               fit_bounds(eps_fixed=True),
                                               max_nfev=max_nfev, tol=tol)
            if retry.success or chi2_retry < chi2_fixed:
                chi2_fixed, fixed = chi2_retry, retry
        fixed_ok = bool(fixed.success)
        x_fixed = fixed.x

    # fit with eps_R free
    def free_residuals(x):
        return portal_residuals(x, likelihood, 1000.0, 1000.0, 1.0, "complex")

    starts = [np.concatenate([[math.log10(max(eps, 1.0e-6))], x_fixed])]
    if eps == 0.0 or every_tenth:
        starts.append(np.concatenate([[math.log10(0.13)], PHASES_MAIN, z_start]))
        starts.append(np.concatenate([[math.log10(0.06795)], PHASES_SECOND, z_start]))
    chi2_free, free = best_of_starts(free_residuals, starts, fit_bounds(),
                                     max_nfev=TOY_MAX_NFEV, tol=TOY_TOL)
    q = float(chi2_fixed - chi2_free)
    # nesting requires q >= 0; if not, or if the fit failed, add random starts
    if q < -1.0e-4 or not free.success:
        more_starts = starts + [
            np.concatenate([[rng.uniform(-4.0, -0.05), rng.uniform(0.0, math.pi / 2.0)],
                            rng.uniform(-math.pi, math.pi, size=2), z_start])
            for _ in range(2)]
        chi2_retry, retry = best_of_starts(free_residuals, more_starts, fit_bounds(),
                                           max_nfev=800, tol=3.0e-5)
        if (retry.success and not free.success) or chi2_retry < chi2_free:
            chi2_free, free = chi2_retry, retry
            q = float(chi2_fixed - chi2_free)

    return {
        "scenario": truth["name"],
        "toy_seed": int(seed),
        "epsilon_R_true": eps,
        "q_epsilon": float(max(q, 0.0)),
        "q_raw": q,
        "chi2_fixed": float(chi2_fixed),
        "chi2_free": float(chi2_free),
        "epsilon_R_hat": float(10.0 ** free.x[0]),
        "fixed_success": bool(fixed_ok),
        "free_success": bool(free.success),
    }


def summarize(table, seed):
    """Coverage and 95% critical value for one truth point (one row of table 6)."""
    q = table["q_epsilon"].to_numpy(dtype=float)
    covered = int(np.count_nonzero(q <= CHI2_95_1D))
    n = len(q)
    return {
        "toys": int(n),
        "epsilon_R_true": float(table["epsilon_R_true"].iloc[0]),
        "coverage_at_3p841": float(covered / n),
        "coverage_at_3p841_wilson_95": list(wilson_interval(covered, n)),
        "critical_value_95": float(np.quantile(q, 0.95)),
        "critical_value_95_bootstrap_95": list(bootstrap_quantile_interval(q, 0.95, seed=seed)),
        "median_q": float(np.median(q)),
        "q_zero_fraction": float(np.mean(q <= 1.0e-10)),
        "negative_q_raw_count": int(np.count_nonzero(table["q_raw"] < -1.0e-5)),
        "optimizer_failure_count": int(np.count_nonzero(~table["fixed_success"]
                                                        | ~table["free_success"])),
    }


def run_toys(output, toys=1000, seed=20260805, jobs=4):
    """
    All pseudo-experiments of table 6, and the p-value of the SM in section 6.2.
    Reads fit_summary.json and writes coverage_toys.csv and coverage_summary.json.
    """
    output = Path(output)
    fit_summary = json.loads((output / "fit_summary.json").read_text(encoding="utf-8"))
    points, chi2_best, x_best = truth_points(fit_summary)

    rows = []
    with ProcessPoolExecutor(max_workers=jobs) as pool:
        for k, truth in enumerate(points):
            tasks = [(truth, seed + k * 1_000_000 + i) for i in range(toys)]
            rows += list(pool.map(run_toy, tasks, chunksize=max(1, toys // jobs // 10)))
            print(f"pseudo-experiments: {truth['name']} done", flush=True)
            pd.DataFrame(rows).to_csv(output / "coverage_toys.csv", index=False)
    table = pd.DataFrame(rows)

    summaries = {truth["name"]: summarize(table[table["scenario"] == truth["name"]],
                                          seed + 50_000 + k)
                 for k, truth in enumerate(points)}

    # calibrated upper limit, eq. (6.12): the critical value at the upper limit
    # replaces 3.841
    c95 = summaries["asymptotic_upper_endpoint"]["critical_value_95"]
    eps_best = float(10.0 ** x_best[0])
    eps_values = np.unique(np.concatenate(([eps_best], np.geomspace(max(eps_best, 1.0e-4), 1.0, 14))))
    likelihood = Likelihood()
    rows_profile = epsilon_profile(likelihood, 1000.0, 1000.0, chi2_best, x_best, eps_values,
                                   scalar="complex", robust=False)
    eps95_cal, saturated = upper_limit(likelihood, rows_profile, chi2_best, 1000.0, 1000.0,
                                       scalar="complex", robust=False, threshold=c95)

    # p-value of the SM, section 6.2
    q_observed = float(Likelihood().profile_sm()[0] - chi2_best)
    q_sm = table.loc[table["scenario"] == "sm_boundary", "q_epsilon"].to_numpy(dtype=float)
    exceed = int(np.count_nonzero(q_sm >= q_observed))

    summary = {
        "seed": int(seed),
        "toys_per_scenario": int(toys),
        "asymptotic_threshold_chi2_1_95": CHI2_95_1D,
        "scenarios": summaries,
        "observed_sm_likelihood_ratio_test": {
            "q_observed": q_observed,
            "exceedances": exceed,
            "toys": int(len(q_sm)),
            "empirical_p_value": float(exceed / len(q_sm)),
            "empirical_p_value_wilson_95": list(wilson_interval(exceed, len(q_sm))),
        },
        "local_coverage_calibrated_1TeV_endpoint": {
            "critical_value": c95,
            "epsilon_R_95": float(eps95_cal),
            "saturated_at_1": bool(saturated),
            "calibration_truth_epsilon_R": summaries["asymptotic_upper_endpoint"]["epsilon_R_true"],
        },
    }
    (output / "coverage_summary.json").write_text(json.dumps(summary, indent=2) + "\n",
                                                  encoding="utf-8")
    return summary

